Comprehensive study of compact stars with dark matter

We present a comprehensive study of compact stars admixed with non-self annihilating self-interacting fermionic dark matter, delineating the dependence on the nuclear equation of state by considering the two limiting parametrized equations of state for neutron star matter obtained by smoothly matching the low-density chiral effective theory and the high-density perturbative QCD. These two parametrizations are the limiting cases of a wide variety of smooth equations of state, i.e. the softest and stiffest possible one without a phase transition, that generate masses and radii compatible with 2M$_\odot$ observations and the tidal constraint from GW170817. With an exhaustive analysis of the possible stable mass-radius configurations, we determine the quantity of dark matter contained in stars with masses and radii compatible with the aforementioned astrophysical constraints. We find that for dark particle masses of a few tenths of GeV, the dark core collapses and no stable solutions are found for the two limiting ordinary matter equations of state. For lower masses, the dark matter fraction is limited to 10%, being at most 1% for masses ranging from 0.1 to 10 GeV for the limiting soft nuclear equation of state. For the limiting stiff nuclear equation of state, the dark matter fraction can reach values of more than 10%, but the dark particle mass is being constrained to 0.3 GeV and 10 GeV for the weak self-interacting case and has to be at least 5 GeV for the strong self-interacting one. For dark particle masses of less than 0.1 GeV, stable neutron star configurations should have less than 1% of self-interacting dark matter to be compatible with the constraint of the tidal deformability from GW170817 for the two limiting ordinary matter equations of state studied.

==> anc/Fig01_EoSI.dat <==
 #E(MeVfm-3) P(MeVfm-3) Rho/Rho0 
    167.800        2.16300        1.10000    
    198.800        3.68700        1.30000    
    230.100        5.82200        1.50000    
    261.800        8.68100        1.70000    
    293.800        12.3800        1.90000    
    326.200        17.0400        2.10000    
    359.200        22.7900        2.30000    
    392.700        29.7400        2.50000    
    426.800        38.0200        2.70000    
    461.600        47.7600        2.90000    
    497.100        59.0900        3.10000    
    533.300        72.1400        3.30000    
    570.500        87.0500        3.50000    
    608.500        103.900        3.70000    
    647.500        123.000        3.90000    
    687.600        144.300        4.10000    
    728.700        167.900        4.30000    
    771.000        194.200        4.50000    
    814.500        223.100        4.70000    
    859.300        254.800        4.90000    
    905.500        289.500        5.10000    
    953.100        327.400        5.30000    
    1002.00        368.500        5.50000    
    1053.00        413.000        5.70000    
    1105.00        455.300        5.90000    
    1158.00        471.100        6.10000    
    1212.00        486.900        6.30000    
    1266.00        502.800        6.50000    
    1321.00        518.600        6.70000    
    1376.00        534.500        6.90000    
    1431.00        550.300        7.10000    
    1487.00        566.200        7.30000    
    1544.00        582.100        7.50000    


==> anc/Fig01_EoSII.dat <==
 #E(MeVfm-3) P(MeVfm-3) Rho/Rho0   
    168.500        3.54200        1.10000    
    200.000        6.93400        1.30000    
    232.300        12.3300        1.50000    
    265.300        20.3900        1.70000    
    299.600        31.8900        1.90000    
    335.200        47.7000        2.10000    
    372.600        68.7600        2.30000    
    412.100        96.1600        2.50000    
    454.100        129.700        2.70000    
    497.700        141.200        2.90000    
    542.200        153.000        3.10000    
    587.400        164.800        3.30000    
    633.400        176.800        3.50000    
    680.000        189.000        3.70000    
    727.300        201.200        3.90000    
    775.200        213.600        4.10000    
    823.800        226.100        4.30000    
    872.900        238.700        4.50000    


==> anc/Fig04_m_f0.1GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]   Radius_OM [km]       Radius_DM [km]           Mass_OM [M_\odot]            Mass_DM [M_\odot]        Npart_OM                 Npart_DM
5.766738880206901285e+02 6.655266025108703616e+03 1.024725004048048760e+01 1.059901663639313618e+01 2.026109292674911355e+00 1.753076531037495124e-03 2.900447185240842943e+57 1.795663808888779501e+55
5.766678595168016273e+02 6.790320168232513424e+03 1.024725004048048760e+01 1.065443192205060718e+01 2.026041099227505082e+00 1.792982252268025302e-03 2.900350803363579053e+57 1.835322857860266994e+55
5.766616441160978184e+02 6.928114941333565184e+03 1.024725004048048760e+01 1.070984720770807996e+01 2.025971541593401426e+00 1.833808307520371720e-03 2.900252465955772908e+57 1.875864766055330097e+55
5.766552064395020807e+02 7.068705959534041540e+03 1.024725004048048760e+01 1.077008121385750528e+01 2.025900592648377518e+00 1.875577548345385391e-03 2.900152135564237628e+57 1.917310871069939640e+55
5.766492397489773793e+02 7.212149966544033305e+03 1.024484068023451222e+01 1.082790585976095699e+01 2.025828231332293505e+00 1.918310329096779669e-03 2.900049781802278515e+57 1.959679815520675270e+55
5.766435536211671433e+02 7.358504857563749283e+03 1.024484068023451222e+01 1.088813986591038230e+01 2.025754432011760198e+00 1.962031320644305743e-03 2.899945374281754463e+57 2.002994706040534856e+55
5.766366187044078515e+02 7.507829702650530635e+03 1.024484068023451222e+01 1.095078323230578299e+01 2.025679153763584317e+00 2.006772041753283973e-03 2.899838851634993276e+57 2.047285760596995548e+55
5.766288290838270996e+02 7.660184770559994831e+03 1.024484068023451222e+01 1.101342659870118545e+01 2.025602365453968101e+00 2.052556430733357053e-03 2.899730161641519076e+57 2.092575160783109290e+55
5.766200202856379065e+02 7.815631553071013514e+03 1.024484068023451222e+01 1.107847932534256863e+01 2.025524037365860952e+00 2.099411679299804153e-03 2.899619263866201185e+57 2.138888428363824330e+55
5.766119815435897635e+02 7.974232789804323147e+03 1.024484068023451222e+01 1.114353205198394825e+01 2.025444154663502250e+00 2.147356328356352529e-03 2.899506144707073954e+57 2.186241942205478879e+55
5.766028496840655180e+02 8.136052493544749268e+03 1.024484068023451222e+01 1.121099413887130503e+01 2.025362669381280067e+00 2.196427116660853648e-03 2.899390729542933354e+57 2.234671082076994862e+55
5.765937224505543099e+02 8.301155976077307059e+03 1.024484068023451222e+01 1.128086558600463896e+01 2.025279558695564752e+00 2.246647375937926676e-03 2.899272985762867947e+57 2.284197098377501364e+55
5.765844027597787544e+02 8.469609874547564687e+03 1.024484068023451222e+01 1.135073703313797289e+01 2.025194788201710949e+00 2.298047548765543100e-03 2.899152864915773465e+57 2.334848615029072076e+55
5.765754630300875760e+02 8.641482178356984150e+03 1.024484068023451222e+01 1.142301784051728220e+01 2.025108332413844803e+00 2.350654965972427679e-03 2.899030327426465930e+57 2.386650922413932454e+55
5.765662939303663279e+02 8.816842256603986243e+03 1.024484068023451222e+01 1.149770800814257221e+01 2.025020151827952031e+00 2.404504062658927108e-03 2.898905312363499420e+57 2.439636667426005922e+55
5.765577495578471598e+02 8.995760886081910940e+03 1.024484068023451222e+01 1.157239817576786045e+01 2.024930222309872185e+00 2.459622357883205560e-03 2.898777782286102295e+57 2.493831183591475238e+55
5.765455291814589600e+02 9.178310279845127297e+03 1.024484068023451222e+01 1.164949770363912585e+01 2.024838469773869054e+00 2.516067481448552336e-03 2.898647639106140262e+57 2.549291201712306257e+55
5.765321440964536350e+02 9.364564116354795260e+03 1.024484068023451222e+01 1.172900659175636839e+01 2.024744878731073339e+00 2.573860470121229135e-03 2.898514858217886446e+57 2.606035110312425443e+55
5.765203042233902124e+02 9.554597569216151896e+03 1.024484068023451222e+01 1.181092484011958987e+01 2.024649437721248280e+00 2.633020919023666435e-03 2.898379419466193899e+57 2.664079735294654639e+55
5.765099128500245342e+02 9.748487337519176435e+03 1.024484068023451222e+01 1.189284308848280780e+01 2.024552111647439645e+00 2.693585298151969336e-03 2.898241282482419525e+57 2.723459464983172623e+55
5.764981892863896746e+02 9.946311676795001404e+03 1.024484068023451222e+01 1.197717069709200288e+01 2.024452834295342729e+00 2.755608212202801874e-03 2.898100342979765467e+57 2.784227536202680479e+55
5.764857846008421802e+02 1.014815043060048629e+04 1.024484068023451222e+01 1.206390766594717512e+01 2.024351566809661662e+00 2.819124998398550574e-03 2.897956541166235058e+57 2.846416988908825421e+55
5.764727596024905552e+02 1.035408506274374668e+04 1.024484068023451222e+01 1.215305399504832806e+01 2.024248276227604393e+00 2.884175826073091115e-03 2.897809835736435432e+57 2.910065827535329849e+55
5.764611797210756095e+02 1.056419869016362827e+04 1.024484068023451222e+01 1.224460968439545283e+01 2.024142942961437708e+00 2.950788585055309950e-03 2.897660190725934597e+57 2.975199185310208115e+55
5.764477586841273933e+02 1.077857611647641534e+04 1.024484068023451222e+01 1.233857473398855831e+01 2.024035494474182073e+00 3.019028411073508555e-03 2.897507499814194890e+57 3.041880959788568483e+55
5.764336328891047287e+02 1.097256521469697509e+04 1.024243131998853329e+01 1.242290234259775517e+01 2.023938280507221688e+00 3.081023590039671644e-03 2.897369326480173786e+57 3.102425279675806632e+55
5.764318674884343636e+02 1.099730386620325044e+04 1.024243131998853329e+01 1.243494914382764094e+01 2.023925886260006912e+00 3.088945209043735506e-03 2.897351709068921990e+57 3.110159082069655817e+55
5.764168713065664633e+02 1.122047021969218258e+04 1.024243131998853329e+01 1.253373291391270072e+01 2.023814109487873658e+00 3.160561765042646087e-03 2.897192803083708100e+57 3.180053163351185558e+55
5.764013606588993071e+02 1.144816524874881725e+04 1.024243131998853329e+01 1.263492604424373411e+01 2.023700103155973817e+00 3.233935832165924125e-03 2.897030684590626398e+57 3.251619190871366824e+55
5.763860748602789954e+02 1.168048085299009108e+04 1.024243131998853329e+01 1.273852853482074643e+01 2.023583830969319930e+00 3.309111401542831968e-03 2.896865315144583518e+57 3.324898754552027110e+55
5.763705458209141170e+02 1.191751079693570500e+04 1.024243131998853329e+01 1.284454038564373946e+01 2.023465239869342902e+00 3.386143189006107952e-03 2.896696611659343233e+57 3.399944550870540201e+55
5.763547696104315037e+02 1.215935074785226607e+04 1.024243131998853329e+01 1.295537095695867968e+01 2.023344288934687540e+00 3.465084398585674668e-03 2.896524518007521341e+57 3.476807647942945692e+55
5.763358430696800951e+02 1.240609831436539025e+04 1.024243131998853329e+01 1.306620152827362524e+01 2.023220894022564664e+00 3.546014200180427466e-03 2.896348902749306518e+57 3.555566077794518664e+55
5.763137291336490762e+02 1.265785308585538405e+04 1.024243131998853329e+01 1.318185082008052156e+01 2.023095006962280173e+00 3.628991983346502997e-03 2.896169688784646690e+57 3.636277234337691215e+55
5.762940402279388081e+02 1.291471667265233009e+04 1.024243131998853329e+01 1.330231883237937573e+01 2.022966648491735686e+00 3.714030255234896695e-03 2.895986924680467835e+57 3.718949728932949048e+55
5.762744437680518104e+02 1.317679274704687487e+04 1.024243131998853329e+01 1.342278684467822814e+01 2.022835731660937775e+00 3.801209852583456797e-03 2.895800472413590829e+57 3.803663222380350503e+55
5.762541858612452188e+02 1.344418708513321690e+04 1.024243131998853329e+01 1.354807357746903307e+01 2.022702205274331533e+00 3.890601645251073968e-03 2.895610269444405171e+57 3.890486967344036564e+55
5.762337842464545474e+02 1.371700760950124641e+04 1.024243131998853329e+01 1.367817903075179409e+01 2.022566020951722443e+00 3.982267799184043000e-03 2.895416239053576761e+57 3.979481159646485714e+55
5.762125209690166230e+02 1.399536443279498053e+04 1.024243131998853329e+01 1.381310320452650586e+01 2.022427115645696993e+00 4.076284632946213134e-03 2.895218290461369431e+57 4.070720701044119743e+55
5.761878690349290082e+02 1.427936990215496917e+04 1.024243131998853329e+01 1.394802737830122474e+01 2.022285394962618277e+00 4.172750018995616955e-03 2.895016276651842496e+57 4.164302894427850538e+55
5.761633729194090847e+02 1.456913864456252668e+04 1.024002195974255791e+01 1.409017963281386621e+01 2.022140856607288484e+00 4.271705718988228970e-03 2.894810194255342206e+57 4.260266760345955914e+55
5.761383619502712463e+02 1.486478761310413574e+04 1.024002195974255791e+01 1.423715060781846731e+01 2.021993446522229565e+00 4.373237093518400793e-03 2.894599985113677106e+57 4.358696654138853181e+55
5.761137283639709494e+02 1.516643613417470078e+04 1.024002195974255791e+01 1.438653094306904379e+01 2.021843114433256261e+00 4.477416853145279804e-03 2.894385556156930772e+57 4.459663841348535936e+55
5.760888058773120974e+02 1.547420595563867391e+04 1.024002195974255791e+01 1.454072999881157280e+01 2.021689790785527130e+00 4.584337523720985810e-03 2.894166823673139078e+57 4.563260239445519912e+55
5.760571627153232157e+02 1.578822129596851482e+04 1.024002195974255791e+01 1.470215713529203505e+01 2.021533300263767430e+00 4.694161777418356767e-03 2.893943518599957704e+57 4.669650729902000786e+55
5.760253100780922750e+02 1.610860889438030426e+04 1.024002195974255791e+01 1.486840299226445161e+01 2.021373698696446564e+00 4.806913454186171643e-03 2.893715729152203654e+57 4.778856067635433580e+55
5.759945999240273977e+02 1.643549806198673832e+04 1.024002195974255791e+01 1.503946756972882071e+01 2.021210944192716408e+00 4.922674593909080049e-03 2.893483381159486643e+57 4.890957604750163078e+55
5.759639322456970376e+02 1.676902073398817811e+04 1.024002195974255791e+01 1.521535086768514233e+01 2.021044955927556064e+00 5.041560383044511526e-03 2.893246373389327936e+57 5.006071287335900403e+55
5.759321551993505182e+02 1.710931152292282422e+04 1.024002195974255791e+01 1.539846224637939720e+01 2.020875648557205029e+00 5.163693175765618655e-03 2.893004572970017415e+57 5.124320699673215292e+55
5.758954936677462229e+02 1.745650777299743640e+04 1.024002195974255791e+01 1.558639234556560638e+01 2.020702888099703554e+00 5.289236728676564511e-03 2.892757792859624339e+57 5.245872673614657894e+55
5.758597183119533156e+02 1.781074961552059540e+04 1.024002195974255791e+01 1.578155052548974879e+01 2.020526708193437937e+00 5.418237941693913179e-03 2.892506078539370400e+57 5.370772874673262357e+55
5.758215455287502209e+02 1.817218002546091884e+04 1.024002195974255791e+01 1.598634614639779628e+01 2.020346964723664929e+00 5.550866698591776227e-03 2.892249204915656708e+57 5.499195092075119895e+55
5.757849297423160806e+02 1.854094487915287027e+04 1.023761259949657898e+01 1.619596048779779807e+01 2.020163682938512562e+00 5.687201604336179425e-03 2.891987221673952946e+57 5.631218543605634359e+55
5.757443331474589741e+02 1.891719301317376085e+04 1.023761259949657898e+01 1.641280290993573132e+01 2.019976694800400097e+00 5.827461595772048808e-03 2.891719887012463150e+57 5.767068769962695229e+55
5.757001952927364528e+02 1.930107628441538327e+04 1.023761259949657898e+01 1.663928277305757319e+01 2.019785911226016140e+00 5.971792622765482485e-03 2.891447065000525102e+57 5.906895930613746077e+55
5.756557105885093506e+02 1.969274963137470695e+04 1.023761259949657898e+01 1.687540007716332369e+01 2.019591327098336997e+00 6.120305662291277739e-03 2.891168761728948298e+57 6.050814277883934131e+55
5.756134239293911605e+02 2.009237113668841266e+04 1.023761259949657898e+01 1.711874546200700919e+01 2.019392923733678291e+00 6.273125539728717504e-03 2.890884945997008922e+57 6.198953016690683551e+55
5.755657009911215027e+02 2.050010209093628509e+04 1.023761259949657898e+01 1.737413764808057337e+01 2.019190447228088381e+00 6.430551456140074992e-03 2.890595218133713345e+57 6.351623620451165079e+55
5.755435238620165137e+02 2.068674300466904606e+04 1.023761259949657898e+01 1.749219630013344684e+01 2.019097777874809374e+00 6.503112410036929886e-03 2.890462599455894831e+57 6.422016498209947413e+55
5.755168432867729962e+02 2.091610705773951850e+04 1.023761259949657898e+01 1.763916727513804616e+01 2.018983927591330385e+00 6.592704507595202428e-03 2.890299651822062792e+57 6.508952867706337106e+55
5.754648961291643445e+02 2.134055394017992148e+04 1.023761259949657898e+01 1.791383434317943113e+01 2.018773228159464139e+00 6.759819967426413528e-03 2.889998045870408228e+57 6.671187369702214326e+55
5.754129601665002838e+02 2.177361404856700756e+04 1.023761259949657898e+01 1.820054821245069476e+01 2.018558339683264258e+00 6.932058263031911846e-03 2.889690384148423429e+57 6.838496660861959381e+55
5.753582645167263081e+02 2.221546216958028890e+04 1.023761259949657898e+01 1.850171824319782843e+01 2.018339104216104740e+00 7.109698489057365151e-03 2.889376421403498257e+57 7.011175169724558797e+55
5.752991062556984616e+02 2.266627663681461854e+04 1.023520323925060360e+01 1.881252571492886361e+01 2.018115405078304558e+00 7.293021887955180964e-03 2.889055994265465972e+57 7.189520933140649420e+55
5.752394195856954866e+02 2.312623940275713539e+04 1.023520323925060360e+01 1.914019870838174242e+01 2.017887249840834674e+00 7.482217928884649094e-03 2.888729119512027403e+57 7.373737512147693706e+55
5.751781347861601716e+02 2.359553611222480322e+04 1.023520323925060360e+01 1.948232786331048416e+01 2.017654513152343121e+00 7.677590354831284776e-03 2.888395624950854599e+57 7.564149423962587060e+55
5.751106019481526346e+02 2.407435617729220758e+04 1.023520323925060360e+01 1.984132253996106243e+01 2.017416986926216627e+00 7.879545955301405641e-03 2.888055190466849783e+57 7.761190988643355643e+55
5.750441107120201423e+02 2.456289285373986786e+04 1.023520323925060360e+01 2.021718273833347723e+01 2.017174746969112142e+00 8.088260913688558734e-03 2.887707921550053792e+57 7.965057111917915451e+55
5.749753770299499820e+02 2.506134331905385625e+04 1.023520323925060360e+01 2.061231781867371282e+01 2.016927637394656969e+00 8.304163171717211453e-03 2.887353603457255460e+57 8.176208592107020346e+55
5.749004877332523620e+02 2.556990875200830851e+04 1.023520323925060360e+01 2.102672778098176209e+01 2.016675444402222350e+00 8.527737726073104929e-03 2.886991922872027700e+57 8.395169046563845760e+55
5.748209132126123677e+02 2.608879441386284452e+04 1.023520323925060360e+01 2.146282198550360931e+01 2.016418082650959676e+00 8.759382760898508716e-03 2.886622737864430115e+57 8.622374181631043366e+55
5.747406389674247293e+02 2.661820973120772760e+04 1.023520323925060360e+01 2.192300979248521742e+01 2.016155576409885519e+00 8.999464318488420086e-03 2.886246089302232020e+57 8.858228942966365391e+55
5.746547893107309619e+02 2.714929717343943776e+04 1.023279387900462467e+01 2.240006312118867626e+01 2.015892152181492314e+00 9.244439698952281598e-03 2.885868046132532839e+57 9.099313153739815272e+55
5.746533780579850372e+02 2.715836838049018479e+04 1.023279387900462467e+01 2.240729120192660773e+01 2.015887654754658698e+00 9.248658375146059929e-03 2.885861591213527968e+57 9.103468456807162985e+55
5.745655600464933741e+02 2.770948837425601960e+04 1.023279387900462467e+01 2.292048493431972034e+01 2.015614354737188307e+00 9.507355662855054151e-03 2.885469292673528790e+57 9.358531793959784607e+55
5.744766371192503129e+02 2.827179214914129989e+04 1.023279387900462467e+01 2.346259098966454815e+01 2.015335582659536051e+00 9.776182660264830238e-03 2.885069073591238595e+57 9.624111128242482870e+55
5.743794555503493484e+02 2.884550665564960582e+04 1.023279387900462467e+01 2.403601872820708607e+01 2.015051002334517616e+00 1.005604009246243748e-02 2.884660405629965472e+57 9.901194758467495447e+55
5.742951472801133832e+02 2.943086344975121756e+04 1.023279387900462467e+01 2.481300805945339505e+01 2.014761145863079417e+00 1.034702517281245113e-02 2.884244122666240085e+57 1.018992712137134936e+56
5.741662908638979843e+02 3.002809878634095003e+04 1.023279387900462467e+01 2.529245132757837311e+01 2.014464073665575672e+00 1.065187454682961672e-02 2.883817254888623305e+57 1.049325838001328588e+56
5.740778681380495527e+02 3.063745371459269882e+04 1.023279387900462467e+01 2.601161622976582422e+01 2.014162400692423471e+00 1.096868871683778258e-02 2.883383829606352029e+57 1.080922495154870459e+56
5.739409721744758599e+02 3.125917417524884513e+04 1.023279387900462467e+01 2.673078113195327887e+01 2.013853050499915032e+00 1.130166880071063751e-02 2.882939106748130567e+57 1.114235945924452054e+56
5.738326025896907367e+02 3.189351109988398093e+04 1.023038451875864929e+01 2.768966766820322079e+01 2.013538516746830265e+00 1.164922531562627948e-02 2.882486959231898666e+57 1.149104032629921460e+56
5.737674271128291821e+02 3.226019264776102864e+04 1.023038451875864929e+01 2.792938930226570804e+01 2.013356619700714223e+00 1.185461737123424605e-02 2.882225429956721923e+57 1.169761131812623319e+56
5.737201865003690955e+02 3.254072051218305933e+04 1.023038451875864929e+01 2.840883257039067900e+01 2.013217563738739280e+00 1.201393413290322530e-02 2.882025492364626818e+57 1.185810135625596229e+56
5.735847357685407815e+02 3.320106363127460645e+04 1.023038451875864929e+01 2.936771910664062091e+01 2.012889352998468162e+00 1.239819412208449136e-02 2.881553408195558522e+57 1.224620205872909642e+56
5.734482852379875339e+02 3.387480697716103168e+04 1.023038451875864929e+01 3.032660564289056282e+01 2.012554547606312916e+00 1.280294536418147625e-02 2.881071733442800224e+57 1.265646299352588326e+56
5.733058790009248469e+02 3.456222247828823311e+04 1.023038451875864929e+01 3.128549217914050473e+01 2.012212811517472222e+00 1.323052294217068672e-02 2.880579982944880469e+57 1.309151776104381957e+56
5.731438536809203015e+02 3.526358758129828493e+04 1.023038451875864929e+01 3.248410034945292324e+01 2.011863453006926150e+00 1.368416787927860881e-02 2.880077074259274362e+57 1.355500931865647522e+56
5.729995243368309730e+02 3.597918536300920096e+04 1.023038451875864929e+01 3.368270851976536306e+01 2.011507781783306470e+00 1.416479679157610534e-02 2.879565052072469197e+57 1.404808706609917699e+56
5.728814351491707839e+02 3.651075529090060445e+04 1.023038451875864929e+01 3.488131669007778157e+01 2.011243128724706342e+00 1.453597388142673433e-02 2.879183943407614508e+57 1.443037433198170429e+56
5.728402517648684125e+02 3.670930464466699777e+04 1.022797515851267214e+01 3.512103832414027238e+01 2.011144398551050205e+00 1.467762087906398019e-02 2.879041768702105848e+57 1.457658599489327436e+56
5.726759500644448053e+02 3.745424010851654748e+04 1.022797515851267214e+01 3.655936812851518880e+01 2.010773515876029816e+00 1.522621080333389811e-02 2.878507561880236274e+57 1.514460215046411638e+56
5.724963580856158387e+02 3.821429241673761135e+04 1.022797515851267214e+01 3.823741956695258182e+01 2.010394529423115806e+00 1.581629488982633919e-02 2.877961498963760853e+57 1.575863297804609541e+56
5.723160380839931349e+02 3.898976833279478160e+04 1.022797515851267214e+01 4.015519263945246564e+01 2.010007900899916322e+00 1.645297652015941317e-02 2.877404311353607833e+57 1.642454609206247074e+56
5.721221907062048331e+02 3.978098084524960723e+04 1.022797515851267214e+01 4.207296571195234236e+01 2.009612879883655001e+00 1.714474165783164139e-02 2.876834852522165331e+57 1.715197788394365326e+56
5.719968113038866022e+02 4.029468156250665197e+04 1.022797515851267214e+01 4.351129551632725878e+01 2.009356364966579545e+00 1.761917650848948344e-02 2.876464989677873959e+57 1.765311451912734319e+56
5.719316368875403214e+02 4.058824929408552271e+04 1.022797515851267214e+01 4.447018205257720780e+01 2.009210052384174272e+00 1.789956357203145026e-02 2.876254032506953658e+57 1.795008397071862808e+56
5.717370010442209605e+02 4.141189949959610385e+04 1.022797515851267214e+01 4.710712002726454273e+01 2.008798954816200855e+00 1.872976991804464753e-02 2.875661155234381900e+57 1.883290074846973325e+56
5.715349621065081465e+02 4.225226389388881944e+04 1.022556579826669498e+01 4.998377963601435425e+01 2.008379242973778123e+00 1.965087699356546369e-02 2.875055698605355677e+57 1.981811251778402539e+56
5.713264616390619040e+02 4.310968165505744400e+04 1.022556579826669498e+01 5.333988251288915450e+01 2.007950743456584863e+00 2.068262689746962202e-02 2.874437410621222179e+57 2.092822552140003789e+56
5.711135534643755136e+02 4.397138483774605265e+04 1.022556579826669498e+01 5.693570702382643844e+01 2.007519798639776809e+00 2.183312105466181374e-02 2.873815420431068744e+57 2.217345816694499564e+56
5.711107391616679934e+02 4.398449884407716308e+04 1.022556579826669498e+01 5.717542865788892215e+01 2.007513260930945176e+00 2.185156900731861224e-02 2.873805985889474616e+57 2.219348156137306820e+56
5.709108494614941947e+02 4.487706854447768274e+04 1.022556579826669498e+01 6.149041807101365009e+01 2.007067809641539746e+00 2.318956462057461185e-02 2.873163055884553744e+57 2.365022209386636250e+56
5.707071737598590744e+02 4.578775100485071744e+04 1.022556579826669498e+01 6.676429402038834837e+01 2.006613201548807623e+00 2.474884250771957478e-02 2.872506751860670106e+57 2.535778150337549849e+56
5.705149596175323268e+02 4.671691378424922732e+04 1.022556579826669498e+01 7.323677814007544384e+01 2.006150128858648962e+00 2.659661363455168709e-02 2.871838197191938462e+57 2.739255355380895941e+56
5.703386957794862155e+02 4.766493190053748549e+04 1.022315643802071783e+01 8.090787043007496493e+01 2.005678680070859699e+00 2.883431247324507243e-02 2.871157561626865523e+57 2.986963816810601510e+56
5.702316595212979564e+02 4.826923108806994424e+04 1.022315643802071783e+01 8.666118964757461640e+01 2.005378441891259911e+00 3.050513203291963654e-02 2.870724071493156087e+57 3.172644450501288297e+56
5.701829648919365354e+02 4.863218798175126722e+04 1.022315643802071783e+01 9.049673579257438405e+01 2.005199009824557788e+00 3.161720321504288972e-02 2.870465095957034802e+57 3.296498142336318242e+56
5.700867890155409441e+02 4.961907242052984657e+04 1.022315643802071783e+01 1.024828174956986544e+02 2.004713298789937426e+00 3.517571902594518463e-02 2.869764276511397914e+57 3.693936233517976742e+56
5.700585517438511260e+02 5.062598353168163885e+04 1.022315643802071783e+01 1.183044453438226924e+02 2.004222059109954213e+00 3.990888817758540125e-02 2.869055906980497532e+57 4.224360867656853168e+56
5.701503367658763182e+02 5.165332771294743725e+04 1.022074707777474067e+01 1.393999491413214002e+02 2.003728423578658102e+00 4.648387053999448321e-02 2.868344958822536514e+57 4.963022635241011829e+56
5.702316595212980701e+02 5.185469878673826315e+04 1.022074707777474067e+01 1.441943818225711311e+02 2.003635550159961642e+00 4.800659676191559172e-02 2.868211693148400740e+57 5.134234070842434811e+56
5.704612615353909177e+02 5.270151960902594874e+04 1.022074707777474067e+01 1.686459884969446250e+02 2.003238436679048107e+00 5.606173588362230870e-02 2.867640869262139519e+57 6.040635758088410586e+56
5.710989495020551203e+02 5.377098227892778232e+04 1.021833771752876352e+01 2.105972744578795641e+02 2.002758444049572262e+00 7.084127249185961928e-02 2.866953391075459191e+57 7.704321539312670405e+56
5.711135534643755136e+02 5.377689368623383052e+04 1.021833771752876352e+01 2.108369960919420976e+02 2.002756453599724207e+00 7.091446075313320718e-02 2.866950623080667693e+57 7.712551793836732998e+56
5.719968113038866022e+02 5.437416816775906773e+04 1.021592835728278637e+01 2.381652623750653959e+02 2.002519467063154757e+00 8.137334229898093851e-02 2.866614712479981428e+57 8.889388259663029411e+56
5.723241874143991481e+02 5.486214736672569416e+04 1.021592835728278637e+01 2.707674046075633782e+02 2.002302650634278702e+00 9.451439742038965364e-02 2.866304007299996041e+57 1.036805519854191279e+57
5.728814351491707839e+02 5.499696531591477105e+04 1.021592835728278637e+01 2.753221156547505757e+02 2.002269335979958154e+00 9.633547156890917562e-02 2.866259112835265638e+57 1.057255161475428456e+57
5.737674271128291821e+02 5.545288856690532702e+04 1.021351899703680921e+01 3.057667631806862119e+02 2.002098727432745751e+00 1.094683089427086059e-01 2.866017446721056782e+57 1.204917330929858701e+57
5.742200331321668045e+02 5.597545527576970198e+04 1.021351899703680921e+01 3.601835741128704740e+02 2.001871773710840685e+00 1.347866941514205830e-01 2.865692073419273234e+57 1.489517026897194439e+57
5.746547893107309619e+02 5.605593814683778328e+04 1.021110963679083383e+01 3.623410688194328486e+02 2.001856290404148364e+00 1.357805487257714439e-01 2.865671454053670130e+57 1.500654896305423023e+57
5.755435238620165137e+02 5.632114890613668103e+04 1.021110963679083383e+01 3.812790779103690966e+02 2.001775117847973906e+00 1.452391448540098495e-01 2.865557312648773546e+57 1.606874782523829373e+57
5.764336328891047287e+02 5.710378467922538402e+04 1.020870027654485490e+01 5.076123790612990092e+02 2.001444690244246871e+00 2.154812868782557955e-01 2.865082923229356955e+57 2.395496527407566344e+57
5.764387728554296473e+02 5.711135534643755818e+04 1.020870027654485490e+01 5.092904304997362601e+02 2.001441319417258669e+00 2.165088970542413671e-01 2.865078071439360270e+57 2.407027966746322656e+57
5.764336328891047287e+02 5.711203763794417318e+04 1.020870027654485490e+01 5.095301521337987651e+02 2.001440737896251321e+00 2.167327102318797882e-01 2.865077222238562423e+57 2.409539942003517869e+57
5.755435238620164000e+02 5.722428287658770569e+04 1.021110963679083383e+01 5.780905394756697433e+02 2.001341874591328729e+00 2.609066681798361542e-01 2.864932406856023013e+57 2.905195396077157655e+57
5.746547893107309619e+02 5.729575963218636753e+04 1.021110963679083383e+01 6.471303700856653904e+02 2.001260617042997847e+00 3.100823487880514095e-01 2.864812233455938435e+57 3.456730426504679235e+57
5.737674271128290684e+02 5.734388547530944925e+04 1.021351899703680921e+01 7.192865819384735460e+02 2.001188678257366238e+00 3.667688344768802455e-01 2.864704767028366625e+57 4.092268279397280290e+57
5.728814351491707839e+02 5.738124215901335265e+04 1.021351899703680921e+01 7.974358346428437017e+02 2.001120050899303227e+00 4.352161754773644642e-01 2.864601311545287022e+57 4.859414566450941161e+57
5.719968113038866022e+02 5.741501178210148646e+04 1.021351899703680921e+01 8.844547878075260314e+02 2.001051276933906387e+00 5.208144843352509046e-01 2.864496899381743638e+57 5.818513000852985402e+57
5.711135534643755136e+02 5.744952825241743267e+04 1.021592835728278637e+01 9.817817712368948833e+02 2.000980283226243106e+00 6.304905051925717707e-01 2.864388542141233318e+57 7.047090765704666788e+57
5.702316595212979564e+02 5.748870722777285118e+04 1.021592835728278637e+01 1.090615393101263408e+03 2.000905139493187601e+00 7.740506014967961645e-01 2.864273435281478196e+57 8.654906105798872915e+57
5.693511273685724063e+02 5.753632812641139753e+04 1.021833771752876352e+01 1.210476210132506139e+03 2.000824004463960026e+00 9.649873120987726427e-01 2.864148934139314757e+57 1.079299404649234839e+58
5.684719549033685553e+02 5.759940853976385552e+04 1.021833771752876352e+01 1.340884779062498183e+03 2.000733479564906769e+00 1.225407299532363270e+00 2.864010129864396852e+57 1.370888759880886718e+58
5.675941400261034460e+02 5.769255580906049727e+04 1.022074707777474067e+01 1.481361656623114868e+03 2.000626410321392878e+00 1.597761538840371864e+00 2.863846687942886572e+57 1.787807213172829743e+58
5.667176806404369245e+02 5.785621060196752660e+04 1.022074707777474067e+01 1.634304059154980223e+03 2.000483054417085516e+00 2.193903770643951923e+00 2.863630131241848774e+57 2.455380401654257856e+58
5.658425746532649327e+02 5.824230574821414484e+04 1.022315643802071783e+01 1.803547532803095010e+03 2.000229263308838323e+00 3.445336825421498439e+00 2.863253413565631008e+57 3.857374068934496115e+58
5.658070874071920571e+02 5.827030603749225702e+04 1.022315643802071783e+01 1.810978903459032153e+03 2.000212905064615576e+00 3.531648584109229105e+00 2.863229364024956056e+57 3.954107042227268822e+58
5.658425746532649327e+02 5.830268568273383426e+04 1.022315643802071783e+01 1.816252779408406695e+03 2.000199853696172703e+00 3.600123810446266504e+00 2.863210966179522290e+57 4.030853108446441130e+58
5.667176806404369245e+02 5.902317954389746592e+04 1.022074707777474067e+01 1.888648712895276958e+03 1.999915529484580068e+00 5.131635421131594654e+00 2.862811039397644930e+57 5.748255082069270270e+58
5.672143970563427047e+02 5.945277511111988133e+04 1.021833771752876352e+01 1.903511454207151701e+03 1.999743785459831447e+00 6.066390879085631127e+00 2.862568751596902169e+57 6.797381266752519943e+58
5.675941400261034460e+02 6.057853637610691658e+04 1.021833771752876352e+01 1.891285650869964684e+03 1.999225551872264806e+00 8.839687009485899694e+00 2.861824818004105926e+57 9.914505272861562783e+58
5.676262492835530793e+02 6.065923982172231626e+04 1.021833771752876352e+01 1.888888434529339747e+03 1.999188794203874187e+00 9.029347077256074883e+00 2.861772098921771935e+57 1.012793932135146026e+59
5.675941400261034460e+02 6.187864543900173885e+04 1.021592835728278637e+01 1.837108561571842984e+03 1.998595297545213700e+00 1.196721437254610265e+01 2.860914964630394010e+57 1.343865924818856992e+59
5.675937958556781950e+02 6.189018710854104575e+04 1.021592835728278637e+01 1.836389396669655298e+03 1.998589679096582916e+00 1.199373687344596817e+01 2.860906849375403044e+57 1.346858846363153380e+59
5.674537183968374165e+02 6.314611379219001537e+04 1.021592835728278637e+01 1.777417874690283952e+03 1.997970662479991111e+00 1.477966816265235472e+01 2.860011589799463596e+57 1.661667280259123594e+59
5.672886603964215055e+02 6.442752677517645498e+04 1.021592835728278637e+01 1.720603847417474981e+03 1.997337471886374782e+00 1.736809837897408215e+01 2.859095424891579459e+57 1.954966206068118354e+59
5.671158201257551355e+02 6.573494324649107875e+04 1.021592835728278637e+01 1.667865087923728197e+03 1.996691149785514652e+00 1.977443660154371941e+01 2.858160069317519882e+57 2.228384281947297467e+59
5.669382445557519077e+02 6.706889089034986682e+04 1.021351899703680921e+01 1.619681039477168497e+03 1.996031684534589790e+00 2.201770203385163782e+01 2.857205513545093710e+57 2.483971694898008601e+59
5.667581118724008320e+02 6.842990809917179286e+04 1.021351899703680921e+01 1.575572258809671212e+03 1.995358961221796124e+00 2.411427600903391522e+01 2.856231603128817517e+57 2.723493946148011816e+59
5.667176806404369245e+02 6.876170779093363672e+04 1.021351899703680921e+01 1.565503950179047024e+03 1.995195248025494639e+00 2.459792860466908238e+01 2.855994606672561728e+57 2.778841558630385717e+59
5.665789132943809818e+02 6.981854419087839779e+04 1.021351899703680921e+01 1.535059302653111217e+03 1.994673013226591740e+00 2.607757253095001460e+01 2.855238440599355999e+57 2.948391718840120550e+59
5.663932328166620209e+02 7.123535963060335780e+04 1.021110963679083383e+01 1.497662727739363390e+03 1.993972972990389447e+00 2.792152302368810624e+01 2.854224669551532388e+57 3.160178196723761216e+59
5.662059770198080741e+02 7.268092625690068235e+04 1.021110963679083383e+01 1.462903090800303289e+03 1.993258952737774647e+00 2.965506279149667535e+01 2.853190492572387841e+57 3.359804729459410917e+59
5.660138733782403051e+02 7.415582751254366303e+04 1.020870027654485490e+01 1.430780391835930232e+03 1.992530420770675992e+00 3.128768518853962632e+01 2.852135120523042776e+57 3.548295887181068032e+59
5.658425746532649327e+02 7.546994122625030286e+04 1.020870027654485490e+01 1.404411012089056840e+03 1.991881345314624907e+00 3.263831244802670284e+01 2.851194701724156754e+57 3.704603132344918874e+59
5.658159891485577191e+02 7.566065868000703631e+04 1.020870027654485490e+01 1.400575465944057214e+03 1.991786981126522527e+00 3.282710703302874578e+01 2.851057943964430455e+57 3.726480017558353062e+59
5.656205783240473011e+02 7.719602712172827160e+04 1.020870027654485490e+01 1.372288313124683555e+03 1.991029099493124788e+00 3.427836515368663584e+01 2.849959735641324750e+57 3.894881867202586547e+59
5.654152627852479327e+02 7.876255252524392563e+04 1.020629091629887952e+01 1.345679211743747828e+03 1.990255330872799711e+00 3.564971747870013985e+01 2.848838244103813653e+57 4.054406205918543098e+59
5.652068170365686228e+02 8.036086715330075822e+04 1.020629091629887952e+01 1.320508440167187018e+03 1.989465977142485187e+00 3.694509309265978914e+01 2.847693979231214236e+57 4.205461006248227590e+59
5.649958580215616166e+02 8.199161609904232319e+04 1.020629091629887952e+01 1.296775998395000897e+03 1.988660831088660208e+00 3.816912397966608950e+01 2.846526656036908919e+57 4.348540282002052942e+59
5.649688199747163253e+02 8.221008616360269662e+04 1.020629091629887952e+01 1.293659617152188503e+03 1.988553094490831397e+00 3.832596653606629644e+01 2.846370460154890724e+57 4.366898842127711387e+59
5.647765112206660660e+02 8.365545754637375649e+04 1.020388155605290059e+01 1.274242164793127131e+03 1.987838975229373251e+00 3.932697270623340557e+01 2.845334850106570075e+57 4.484204930643129349e+59
5.645589275091616628e+02 8.535306303561056848e+04 1.020388155605290059e+01 1.252667217727503385e+03 1.987001098513576203e+00 4.042097619172384526e+01 2.844119683282700421e+57 4.612688833457463152e+59
5.643323921816922848e+02 8.708511773451777117e+04 1.020147219580692521e+01 1.232051157198129658e+03 1.986145788030180270e+00 4.145621747766965370e+01 2.842878971731243559e+57 4.734551711990376007e+59
5.641053968191802142e+02 8.885232071484932385e+04 1.020147219580692521e+01 1.212393983205005952e+03 1.985273567950123885e+00 4.243476529300750855e+01 2.841613565689187871e+57 4.850002395087426163e+59
5.640964145181465028e+02 8.892707482077465102e+04 1.020147219580692521e+01 1.211674818302818494e+03 1.985236739088646729e+00 4.247447250726737167e+01 2.841560139314041695e+57 4.854692640339301732e+59
5.638731288287207235e+02 9.065538523449942295e+04 1.019906283556094806e+01 1.193695695748132266e+03 1.984383613850200678e+00 4.336024521804294807e+01 2.840322215282987179e+57 4.959435976481145478e+59
5.636366046324067156e+02 9.249503902537915565e+04 1.019906283556094806e+01 1.175716573193445811e+03 1.983475665832477253e+00 4.423527667581773670e+01 2.839004533693293082e+57 5.063131778402771528e+59
5.633941392504473242e+02 9.437202458713541273e+04 1.019906283556094806e+01 1.158456615540946814e+03 1.982549200391887423e+00 4.506258817094770563e+01 2.837659745165275036e+57 5.161384643157822057e+59
5.632253562001334330e+02 9.569657523408594716e+04 1.019665347531497090e+01 1.146710255471885148e+03 1.981895672523376506e+00 4.560947211333267148e+01 2.836711029059563937e+57 5.226451034028418434e+59
5.631438221219813158e+02 9.628709948682982940e+04 1.019665347531497090e+01 1.141676101156572713e+03 1.981603601218051347e+00 4.584471490754878431e+01 2.836286898437358345e+57 5.254469035438362372e+59
5.628913344892841906e+02 9.824103666469920427e+04 1.019665347531497090e+01 1.125614751674386525e+03 1.980639161470082676e+00 4.658327995958285328e+01 2.834886514818462753e+57 5.342552957415701625e+59
5.626354251478131800e+02 1.002346247461207095e+05 1.019424411506899375e+01 1.110272567094387341e+03 1.979655335885227796e+00 4.728050281941436594e+01 2.833457759867306554e+57 5.425877307427275840e+59
5.623710105119454283e+02 1.022686683599074167e+05 1.019424411506899375e+01 1.095409825782513053e+03 1.978651168118567227e+00 4.793875956449294051e+01 2.831999172035255689e+57 5.504703877624190388e+59
5.623556429404715118e+02 1.023963275039555592e+05 1.019424411506899375e+01 1.094450939246263260e+03 1.978588293202904858e+00 4.797828004889650089e+01 2.831907856279286767e+57 5.509441534119565401e+59
5.621017844224695637e+02 1.043439884630636079e+05 1.019183475482301660e+01 1.081026527738763889e+03 1.977626655558505586e+00 4.855952269160903256e+01 2.830510782451506770e+57 5.579188166348562373e+59
5.618274268598786421e+02 1.064614226721296000e+05 1.019183475482301660e+01 1.067122672963139848e+03 1.976581398211488150e+00 4.914452398489738982e+01 2.828992011289056735e+57 5.649518257204709444e+59
5.615464805044706509e+02 1.086218256012509373e+05 1.018942539457703944e+01 1.053458539821578142e+03 1.975514758160084483e+00 4.969547154739947814e+01 2.827441881759842833e+57 5.715880988230582104e+59
5.614872726621686070e+02 1.091074573246820655e+05 1.018942539457703944e+01 1.050581880212828310e+03 1.975275496568366318e+00 4.981306221154150649e+01 2.827094200624825351e+57 5.730061436632483155e+59
5.612604967350324614e+02 1.108260692071076191e+05 1.018701603433106406e+01 1.040513571582204122e+03 1.974426529630972205e+00 5.021376163329971831e+01 2.825860128142774844e+57 5.778427098654256239e+59
5.609657810697658533e+02 1.130750431408432632e+05 1.018701603433106406e+01 1.027808324976892436e+03 1.973315783141460056e+00 5.070105522173513890e+01 2.824245310735046127e+57 5.837340646058223225e+59
5.606677440551977725e+02 1.153696551071357826e+05 1.018460667408508513e+01 1.015582521639705760e+03 1.972182789382888490e+00 5.115835797809456409e+01 2.822597921105911016e+57 5.892727730862875397e+59
5.606202432914379870e+02 1.157615082438487880e+05 1.018460667408508513e+01 1.013425026933142931e+03 1.971989760915439094e+00 5.123250057177618544e+01 2.822317286299670800e+57 5.901717004995578208e+59
5.603612829615258306e+02 1.177108312305544096e+05 1.018460667408508513e+01 1.003596439936581191e+03 1.971026419355206505e+00 5.158725070313493433e+01 2.820916199954724607e+57 5.944765227443964979e+59
5.600475938582915205e+02 1.200995164293515263e+05 1.018219731383910975e+01 9.918500798675192982e+02 1.969846346481409105e+00 5.198886021918054468e+01 2.819199699397215297e+57 5.993576167952556997e+59
5.597545527576970699e+02 1.223320324281051726e+05 1.018219731383910975e+01 9.815420496028325488e+02 1.968743385567158555e+00 5.233401491524805493e+01 2.817595103573332733e+57 6.035593169356345491e+59
5.597253635437581352e+02 1.225366747968391865e+05 1.018219731383910975e+01 9.805831630665826424e+02 1.968641946885530070e+00 5.236438664350152550e+01 2.817447474086878957e+57 6.039293514816158658e+59
5.594009318121557044e+02 1.250232899905057566e+05 1.017978795359313082e+01 9.695559678997083211e+02 1.967413605861876746e+00 5.271462690896044023e+01 2.815660176778677967e+57 6.082002052058492200e+59
5.590629766510606942e+02 1.275603656290278886e+05 1.017737859334715544e+01 9.590082160009588961e+02 1.966159189480431113e+00 5.304111843209828692e+01 2.813834491217551867e+57 6.121877816515535215e+59


==> anc/Fig04_m_f001GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]   Radius_OM [km]       Radius_DM [km]           Mass_OM [M_\odot]            Mass_DM [M_\odot]        Npart_OM                 Npart_DM
5.820948407157892461e+02 1.362826555958395414e+00 1.024484068023451222e+01 2.012056719730967114e+00 2.027274283666073540e+00 8.064831396540208608e-04 2.902073274146523468e+57 8.989529180627090596e+53
5.821896225248324299e+02 1.427054592785923948e+00 1.024484068023451222e+01 2.031331601698783462e+00 2.027156975200651523e+00 8.511504889244993644e-04 2.901908835383709881e+57 9.487253138866147897e+53
5.822881814324042580e+02 1.494309603733291025e+00 1.024484068023451222e+01 2.048197123420622656e+00 2.027033323853915103e+00 8.982540050602461903e-04 2.901735512428256486e+57 1.001211156422944588e+54
5.823905732082574787e+02 1.564734245695757808e+00 1.024484068023451222e+01 2.067472005388439005e+00 2.026902983048146201e+00 9.479239057193295436e-04 2.901552821441003012e+57 1.056555428318881218e+54
5.824970849006417666e+02 1.638477898780916320e+00 1.024484068023451222e+01 2.086746887356254909e+00 2.026765608335811653e+00 1.000295550901723115e-03 2.901360282539396464e+57 1.114908797180242188e+54
5.826076981826996644e+02 1.715696983163951694e+00 1.024484068023451222e+01 2.103612409078094547e+00 2.026620825548036908e+00 1.055512931454473001e-03 2.901157368427235330e+57 1.176431571550658508e+54
5.827225785243834935e+02 1.796555290875775812e+00 1.024484068023451222e+01 2.122887291045910896e+00 2.026468255703673726e+00 1.113726129749019467e-03 2.900943553486278087e+57 1.241290807323586094e+54
5.828421066223097569e+02 1.881224333227914380e+00 1.024243131998853507e+01 2.142162173013727244e+00 2.026307479210235574e+00 1.175092222315578250e-03 2.900718236308885656e+57 1.309661348631473927e+54
5.829661660970292587e+02 1.969883704610965847e+00 1.024243131998853507e+01 2.159027694735565994e+00 2.026138070381633405e+00 1.239777935827174500e-03 2.900480825473133050e+57 1.381728780085029320e+54
5.830948518774054037e+02 2.062721463438409675e+00 1.024243131998853507e+01 2.178302576703382787e+00 2.025959590687369083e+00 1.307957938682924358e-03 2.900230719523374653e+57 1.457687532982780862e+54
5.832287027022834991e+02 2.159934531043686601e+00 1.024243131998853507e+01 2.197577458671199135e+00 2.025771584459643559e+00 1.379813425471376363e-03 2.899967267376965285e+57 1.537739278406440831e+54
5.833676819611374640e+02 2.261729109376778624e+00 1.024243131998853507e+01 2.216852340639015928e+00 2.025573536760778115e+00 1.455536927451503513e-03 2.899689764898528091e+57 1.622098308114882581e+54
5.835117848269109118e+02 2.368321118386157664e+00 1.024243131998853507e+01 2.236127222606831833e+00 2.025364927366018808e+00 1.535330501995157146e-03 2.899397481616131252e+57 1.710989512270770759e+54
5.836612292324158489e+02 2.479936654013982889e+00 1.024243131998853507e+01 2.255402104574648181e+00 2.025145217074438619e+00 1.619405238172635887e-03 2.899089653940843976e+57 1.804647829101013573e+54
5.838163003095082786e+02 2.596812467775865052e+00 1.024243131998853507e+01 2.277086346788441240e+00 2.024913847009038204e+00 1.707982385334642266e-03 2.898765489864041418e+57 1.903319510712122557e+54
5.839772640143089575e+02 2.719196468942617795e+00 1.024243131998853507e+01 2.296361228756258033e+00 2.024670212490216947e+00 1.801293482413655498e-03 2.898424157825536824e+57 2.007262231613348156e+54
5.841440773087853131e+02 2.847348250389014179e+00 1.024243131998853507e+01 2.315636110724073937e+00 2.024413690403533472e+00 1.899583143583484556e-03 2.898064794506757430e+57 2.116748225022321185e+54
5.843171046930870034e+02 2.981539639225120553e+00 1.024243131998853507e+01 2.334910992691890286e+00 2.024143626362455706e+00 2.003105698727884829e-03 2.897686471901767260e+57 2.232060536972554656e+54
5.844964265938723429e+02 3.122055273377999818e+00 1.024243131998853507e+01 2.356595234905683789e+00 2.023859326029386008e+00 2.112129640976697417e-03 2.897288204717750251e+57 2.353497993725632454e+54
5.846822294108181950e+02 3.269193205346962561e+00 1.024002195974255791e+01 2.375870116873500137e+00 2.023560096587652346e+00 2.226934460582617042e-03 2.896869050808555038e+57 2.481371593318704370e+54
5.848747788118480457e+02 3.423265534412827993e+00 1.024002195974255791e+01 2.397554359087293641e+00 2.023245159386401149e+00 2.347813739485272305e-03 2.896427907123464916e+57 2.616008084336579611e+54
5.850741254487858214e+02 3.584599068642395192e+00 1.024002195974255791e+01 2.416829241055109545e+00 2.022913749217309487e+00 2.475075119749901593e-03 2.895963716652311605e+57 2.757749796228519850e+54
5.852804493928056218e+02 3.753536018092114013e+00 1.024002195974255791e+01 2.438513483268903048e+00 2.022565023470135781e+00 2.609041017881270560e-03 2.895475279434393522e+57 2.906955561898604749e+54
5.854942258357231140e+02 3.930434720681554417e+00 1.024002195974255791e+01 2.460197725482696551e+00 2.022198140726467752e+00 2.750045332810772437e-03 2.894961430876107601e+57 3.063996923632084497e+54
5.857155188801874601e+02 4.115670402276115247e+00 1.024002195974255791e+01 2.479472607450512456e+00 2.021812179166844636e+00 2.898441317306681662e-03 2.894420879273957714e+57 3.229267012725645236e+54
5.859446608006801398e+02 4.309635972591454589e+00 1.024002195974255791e+01 2.501156849664305959e+00 2.021406195263766303e+00 3.054596064596387835e-03 2.893852288731649153e+57 3.403174350071204889e+54
5.861816855053373274e+02 4.512742858607611929e+00 1.024002195974255791e+01 2.522841091878099462e+00 2.020979236112619315e+00 3.218895527379302818e-03 2.893254349690010842e+57 3.586148425178133904e+54
5.864265514101066401e+02 4.725421877260858494e+00 1.023761259949658076e+01 2.544525334091892521e+00 2.020530252986059594e+00 3.391744296233817780e-03 2.892625593180717333e+57 3.778639483876652198e+54
5.866799135620966581e+02 4.948124149264113925e+00 1.023761259949658076e+01 2.566209576305686024e+00 2.020058175880954376e+00 3.573558520522194040e-03 2.891964504165077262e+57 3.981110646255928025e+54
5.869418292032887621e+02 5.181322055994530551e+00 1.023761259949658076e+01 2.587893818519479971e+00 2.019561859630120360e+00 3.764778443118273719e-03 2.891269496947020281e+57 4.194051847607674812e+54
5.872126051044007227e+02 5.425510241477648599e+00 1.023761259949658076e+01 2.609578060733273031e+00 2.019040169509646265e+00 3.965861166307036063e-03 2.890538963612715056e+57 4.417971795171066354e+54
5.874925271356246412e+02 5.681206661593781959e+00 1.023761259949658076e+01 2.631262302947066534e+00 2.018491877753666675e+00 4.177283772292868062e-03 2.889771205658433010e+57 4.653401440352388020e+54
5.877814188824387429e+02 5.948953682731788817e+00 1.023520323925060538e+01 2.652946545160859593e+00 2.017915684436060619e+00 4.399549519270903181e-03 2.888964397632961863e+57 4.900900872259147851e+54
5.880798594443266438e+02 6.229319232220996483e+00 1.023520323925060538e+01 2.674630787374652652e+00 2.017310278286420289e+00 4.633174184643411991e-03 2.888116698681134271e+57 5.161044136038396679e+54
5.883881141429772015e+02 6.522898002981110110e+00 1.023520323925060538e+01 2.696315029588446155e+00 2.016674259832169636e+00 4.878698958035857132e-03 2.887226138664820194e+57 5.434433575090472156e+54
5.887060795489145448e+02 6.830312714945728558e+00 1.023520323925060538e+01 2.717999271802240102e+00 2.016006196608402412e+00 5.136692969738411094e-03 2.886290733465698428e+57 5.721702652717798418e+54
5.890342424033567568e+02 7.152215435934712318e+00 1.023520323925060538e+01 2.742092874262010316e+00 2.015304584382302089e+00 5.407741084586544129e-03 2.885308370731585996e+57 6.023502397979562236e+54
5.893727570864215295e+02 7.489288964777538915e+00 1.023279387900462645e+01 2.763777116475802931e+00 2.014567829716980452e+00 5.692456670126227330e-03 2.884276805434105316e+57 6.340515584959340077e+54
5.897218098485782320e+02 7.842248279621136575e+00 1.023279387900462645e+01 2.785461358689596878e+00 2.013794346800989121e+00 5.991476910761636167e-03 2.883193828514261913e+57 6.673451486636245089e+54
5.900817442932726635e+02 8.211842054494354670e+00 1.023279387900462645e+01 2.809554961149367536e+00 2.012982393090888333e+00 6.305463145426346179e-03 2.882056995384410615e+57 7.023046396504432948e+54
5.904528563108749495e+02 8.598854247345981250e+00 1.023279387900462645e+01 2.831239203363160595e+00 2.012130211805749802e+00 6.635102665939566005e-03 2.880863826872802926e+57 7.390065500191517429e+54
5.908350804853121190e+02 9.004105762924698553e+00 1.023038451875864929e+01 2.855332805822930808e+00 2.011235985855027941e+00 6.981116011333664793e-03 2.879611795621955889e+57 7.775311024224888936e+54
5.912287351350844347e+02 9.428456194028086657e+00 1.023038451875864929e+01 2.877017048036724312e+00 2.010297783625941026e+00 7.344245977355294899e-03 2.878298201515277839e+57 8.179610159792901383e+54
5.916340929090282543e+02 9.872805644814150128e+00 1.023038451875864929e+01 2.901110650496494525e+00 2.009313611209754491e+00 7.725262109727211793e-03 2.876920213432883707e+57 8.603819808084948814e+54
5.920516137612324883e+02 1.033809664004295747e+01 1.022797515851267391e+01 2.922794892710288028e+00 2.008281439401533142e+00 8.124960371765093184e-03 2.875475008627723071e+57 9.048826542738921520e+54
5.924812104276799118e+02 1.082531612429805357e+01 1.022797515851267391e+01 2.946888495170059130e+00 2.007199096544614036e+00 8.544176287222329802e-03 2.873959518004219956e+57 9.515560978363748559e+54
5.929233207323486567e+02 1.133549755542822446e+01 1.022797515851267391e+01 2.968572737383851745e+00 2.006064398958100181e+00 8.983764063652754928e-03 2.872370704389265958e+57 1.000497469524376828e+55
5.933779740396950046e+02 1.186972309665009107e+01 1.022556579826669676e+01 2.992666339843621959e+00 2.004874986556366423e+00 9.444618824108127336e-03 2.870705222763003576e+57 1.051806506528234635e+55
5.938455950359866620e+02 1.242912591196142458e+01 1.022556579826669676e+01 3.016759942303393061e+00 2.003628557253476217e+00 9.927655028085643693e-03 2.868959864559962861e+57 1.105585102206414094e+55
5.943260073063255504e+02 1.301489256973396635e+01 1.022315643802071783e+01 3.038444184517186120e+00 2.002322548684657644e+00 1.043383527875001680e-02 2.867131001990759339e+57 1.161940537958234789e+55
5.948412923001661738e+02 1.365444086534886914e+01 1.022315643802071783e+01 3.062537786976956333e+00 2.000896096272458902e+00 1.098674962686577335e-02 2.865133397569453877e+57 1.223499361880211095e+55
5.953710755194894091e+02 1.432541639097986241e+01 1.022074707777474067e+01 3.089040749682703701e+00 1.999399258345564201e+00 1.156698888165708441e-02 2.863037108675321473e+57 1.288100839731531615e+55
5.959155302922838473e+02 1.502936347219747226e+01 1.022074707777474067e+01 3.113134352142473915e+00 1.997828911898297033e+00 1.217574182337143561e-02 2.860837753978488766e+57 1.355877531101629441e+55
5.964757539087582927e+02 1.576790232231240907e+01 1.021833771752876352e+01 3.137227954602245017e+00 1.996181937711388299e+00 1.281420546803786926e-02 2.858530944089281566e+57 1.426962961454878437e+55
5.970512452011545292e+02 1.654273277147861876e+01 1.021833771752876352e+01 3.161321557062015231e+00 1.994454918045150960e+00 1.348366580809931374e-02 2.856111832080142686e+57 1.501500596221372307e+55
5.976424089198221736e+02 1.735563817904344219e+01 1.021592835728278814e+01 3.185415159521785444e+00 1.992644447838440414e+00 1.418541860851563891e-02 2.853575632829397475e+57 1.579635042205421811e+55
5.982497602776854819e+02 1.820848953814944338e+01 1.021351899703680921e+01 3.209508761981555658e+00 1.990746990081807555e+00 1.492079205401242170e-02 2.850917335573882457e+57 1.661514567674805725e+55
5.988731163253828527e+02 1.910324978203541946e+01 1.021351899703680921e+01 3.236011724687303470e+00 1.988758863071284466e+00 1.569117861270946657e-02 2.848131757009716298e+57 1.747294662242441902e+55
5.995131067494246508e+02 2.004197830194791763e+01 1.021110963679083206e+01 3.260105327147073684e+00 1.986676307272319919e+00 1.649797557411989898e-02 2.845213563559683088e+57 1.837131401720540161e+55
6.001694363568320796e+02 2.102683568706144612e+01 1.020870027654485845e+01 3.284198929606843897e+00 1.984495365778288445e+00 1.734265612258073519e-02 2.842157147660070664e+57 1.931189387763774357e+55
6.008431132996139468e+02 2.206008869731732602e+01 1.020870027654485845e+01 3.308292532066614111e+00 1.982212108169759013e+00 1.822667386433844336e-02 2.838956948082803628e+57 2.029631128297139257e+55
6.015338567956645193e+02 2.314411548062647483e+01 1.020629091629887952e+01 3.332386134526385213e+00 1.979822340617912957e+00 1.915157349337977960e-02 2.835607004674082947e+57 2.132629349875696541e+55
6.022417626740751757e+02 2.428141104644394588e+01 1.020388155605290237e+01 3.356479736986154983e+00 1.977321782131387318e+00 2.011891899106933029e-02 2.832101236173019618e+57 2.240359020145674545e+55
6.029672981576367192e+02 2.547459300831358320e+01 1.020147219580692521e+01 3.382982699691903239e+00 1.974706085780083775e+00 2.113029001563539178e-02 2.828433466261647347e+57 2.352996964505008050e+55
6.037104352534018972e+02 2.672640760859985676e+01 1.019906283556094628e+01 3.407076302151673008e+00 1.971970727319637184e+00 2.218732046515172959e-02 2.824597252645002994e+57 2.470726132893999776e+55
6.040978002234708129e+02 2.738957125866510722e+01 1.019906283556094628e+01 3.419123103381558337e+00 1.970525570437534180e+00 2.274551593449342796e-02 2.822570226268279427e+57 2.532899020087278290e+55
6.047149118967714685e+02 2.803973603927307323e+01 1.019665347531497090e+01 3.431169904611443666e+00 1.969146632946875641e+00 2.327779182324747620e-02 2.820635729849177704e+57 2.592188692272164218e+55
6.059953146620439384e+02 2.941760107329655582e+01 1.019424411506899553e+01 3.452854146825237169e+00 1.966235769916534259e+00 2.440079716754363359e-02 2.816551560438303100e+57 2.717284784234190174e+55
6.072969982894895793e+02 3.086317402187837899e+01 1.019183475482301660e+01 3.474538389039029784e+00 1.963198095260059617e+00 2.557184034221578195e-02 2.812288598051461029e+57 2.847740302201362962e+55
6.086193365605233794e+02 3.237978203360028573e+01 1.018701603433106406e+01 3.498631991498800886e+00 1.960028889037089828e+00 2.679257624664606319e-02 2.807840130595902045e+57 2.983740938214823865e+55
6.099627641899916171e+02 3.397091575222412985e+01 1.018460667408508691e+01 3.520316233712593945e+00 1.956723566784333901e+00 2.806461074781710016e-02 2.803199587669567036e+57 3.125466990077620788e+55
6.113270581930919434e+02 3.564023735080083810e+01 1.018219731383910798e+01 3.544409836172364603e+00 1.953277291856463149e+00 2.938961424986823515e-02 2.798360061615546036e+57 3.273106132294297148e+55
6.127117659856323826e+02 3.739158896057300296e+01 1.017737859334715367e+01 3.566094078386157662e+00 1.949685096353317437e+00 3.076929093591685219e-02 2.793314415536181165e+57 3.426849936182456909e+55
6.141165958995622987e+02 3.922900151407176139e+01 1.017496923310117829e+01 3.587778320599951609e+00 1.945941922163672455e+00 3.220534900935548978e-02 2.788055419237759509e+57 3.586890559667666680e+55
6.155414488436108513e+02 4.115670402276115425e+01 1.017015051260922398e+01 3.609462562813744668e+00 1.942042664810909702e+00 3.369949408264980711e-02 2.782575676062305077e+57 3.753420060324364853e+55
6.169856784745131790e+02 4.317913331058287696e+01 1.016774115236324683e+01 3.631146805027537727e+00 1.937981987127618488e+00 3.525348399184988907e-02 2.776867545228507681e+57 3.926636484628561209e+55
6.184500081883890061e+02 4.530094422580554436e+01 1.016292243187129252e+01 3.652831047241331675e+00 1.933754739264252898e+00 3.686897507872097246e-02 2.770923560620613336e+57 4.106726761545109566e+55
6.199326443526418871e+02 4.752702035468072950e+01 1.015810371137933643e+01 3.674515289455124734e+00 1.929355170485255400e+00 3.854783143187636568e-02 2.764735423994118230e+57 4.293901146067102481e+55
6.214338298526866993e+02 4.986248526156559535e+01 1.015328499088738390e+01 3.696199531668917793e+00 1.924777812896581342e+00 4.029175066061338462e-02 2.758295184544153885e+57 4.488351560252143127e+55
6.229541248652593595e+02 5.231271428138217772e+01 1.015087563064140852e+01 3.717883773882711296e+00 1.920017232027549925e+00 4.210238863951605570e-02 2.751594960197460757e+57 4.690265472692660967e+55
6.244920857774133083e+02 5.488334689155448842e+01 1.014605691014945421e+01 3.739568016096505243e+00 1.915067480246355425e+00 4.398156990381112130e-02 2.744626082393615122e+57 4.899849366070039652e+55
6.260474878611438498e+02 5.758029969189956887e+01 1.014123818965749990e+01 3.761252258310297414e+00 1.909922724267676397e+00 4.593099705801519106e-02 2.737380022572886085e+57 5.117296356506110107e+55
6.276199164604755651e+02 6.040978002234707134e+01 1.013641946916554382e+01 3.780527140278114651e+00 1.904577063754012700e+00 4.795236786724022676e-02 2.729848157035593103e+57 5.342799252033136218e+55
6.292094378690985650e+02 6.337830024982929444e+01 1.013160074867359128e+01 3.802211382491907710e+00 1.899024656031239822e+00 5.004730691433732781e-02 2.722021894571047506e+57 5.576542981551029223e+55
6.308149296609609564e+02 6.649269275722556927e+01 1.012437266793565982e+01 3.821486264459724058e+00 1.893259260769833974e+00 5.221752021544688593e-02 2.713892066702456666e+57 5.818721705521897633e+55
6.324363139147756101e+02 6.976012566885954413e+01 1.011955394744370729e+01 3.843170506673518005e+00 1.887274885130812541e+00 5.446457199282259132e-02 2.705449784524355580e+57 6.069514132653830373e+55
6.340733150297494376e+02 7.318811934874226210e+01 1.011473522695175298e+01 3.862445388641333466e+00 1.881065409362942198e+00 5.678999396363697966e-02 2.696686007837186249e+57 6.329095488140576229e+55
6.357248255066330103e+02 7.678456370953531973e+01 1.010750714621381974e+01 3.881720270609150258e+00 1.874624437629424767e+00 5.919536793526598145e-02 2.687591213791814180e+57 6.597646892518773721e+55
6.373904034884305929e+02 8.055773637207163063e+01 1.010268842572186543e+01 3.900995152576966607e+00 1.867945733196259450e+00 6.168214112759010104e-02 2.678156122140926484e+57 6.875334699444183771e+55
6.390704129633029424e+02 8.451632171722953046e+01 1.009546034498393574e+01 3.920270034544782067e+00 1.861023268759551152e+00 6.425159006725812694e-02 2.668371665185600563e+57 7.162306437691543892e+55
6.407629872226511907e+02 8.866943087401133994e+01 1.009064162449198143e+01 3.939544916512599304e+00 1.853850306593782138e+00 6.690519383243842544e-02 2.658227744902338873e+57 7.458732504752825801e+55
6.424678036287090208e+02 9.302662268983102933e+01 1.008341354375404819e+01 3.958819798480415653e+00 1.846420562902794105e+00 6.964415961258403620e-02 2.647714915199841515e+57 7.764753174378835374e+55
6.439987613638462562e+02 9.710085970430652935e+01 1.007618546301611850e+01 3.975685320202255291e+00 1.839558371901694800e+00 7.216505608133080840e-02 2.637999887081227783e+57 8.046462296146475575e+55
6.442902122586524456e+02 9.759792573127506898e+01 1.007618546301611850e+01 3.975685320202255291e+00 1.838767366264009162e+00 7.245503983170158147e-02 2.636879687104184546e+57 8.078869922916078690e+55
6.469804805660413649e+02 1.023938613659755248e+02 1.006895738227818704e+01 3.992550841924094929e+00 1.831177575368763799e+00 7.523167426987677209e-02 2.626127839829872154e+57 8.389209653508215416e+55
6.496588130460805814e+02 1.074254679787204765e+02 1.005931994129428020e+01 4.007007003399955636e+00 1.823325089304089541e+00 7.809322936518556246e-02 2.614997454119339912e+57 8.709100450309213425e+55
6.523246659706047694e+02 1.127043263775361623e+02 1.005209186055634873e+01 4.023872525121795718e+00 1.815203622342915546e+00 8.104075396643933837e-02 2.603479032154101040e+57 9.038664754662785341e+55
6.549767171994755017e+02 1.182425864482184608e+02 1.004486377981841905e+01 4.038328686597657757e+00 1.806806579134012214e+00 8.407530188947591465e-02 2.591562603961744252e+57 9.378025598191407097e+55
6.576141321348790143e+02 1.240529951186606610e+02 1.003522633883451043e+01 4.052784848073519797e+00 1.798127506122706221e+00 8.719774961996733242e-02 2.579238327966095590e+57 9.727286371704429417e+55
6.602354345515739169e+02 1.301489256973396493e+02 1.002558889785060181e+01 4.067241009549381836e+00 1.789159684049234533e+00 9.040895255386703633e-02 2.566495966259427889e+57 1.008654826438915971e+56
6.628401127702527447e+02 1.365444086534885457e+02 1.001836081711267035e+01 4.081697171025244764e+00 1.779896826557517242e+00 9.370948423122964221e-02 2.553325834728606615e+57 1.045588098204893776e+56
6.654267083468217834e+02 1.432541639097986206e+02 1.000872337612875995e+01 4.096153332501106803e+00 1.770332237179506496e+00 9.709992060801919678e-02 2.539717573259157217e+57 1.083535460887726024e+56
6.679939791836792438e+02 1.502936347219747120e+02 9.999085935144854886e+00 4.110609493976968842e+00 1.760459340537390505e+00 1.005806627513904095e-01 2.525661014080569417e+57 1.122501967888077330e+56
6.705406277700969895e+02 1.576790232231239486e+02 9.989448494160948044e+00 4.122656295206854615e+00 1.750271524342117413e+00 1.041519646446717046e-01 2.511145825731131986e+57 1.162491025033244167e+56
6.730649247676273035e+02 1.654273277147862018e+02 9.977401692931060495e+00 4.137112456682715766e+00 1.739762037996066990e+00 1.078139958903105017e-01 2.496161454166260371e+57 1.203505102952738783e+56
6.755662976347772428e+02 1.735563817904344148e+02 9.967764251947150100e+00 4.149159257912601539e+00 1.728924752958007405e+00 1.115665361126402799e-01 2.480698193840667609e+57 1.245542271117716918e+56
6.780422473847017955e+02 1.820848953814942206e+02 9.958126810963243258e+00 4.163615419388463579e+00 1.717752637027323503e+00 1.154095268518510048e-01 2.464745014554407992e+57 1.288602426036708524e+56
6.804912732181887804e+02 1.910324978203542514e+02 9.946080009733357485e+00 4.175662220618348464e+00 1.706239200393443456e+00 1.193425336876901693e-01 2.448291568127982506e+57 1.332681227499789169e+56
6.829111644752781558e+02 2.004197830194792118e+02 9.934033208503475265e+00 4.187709021848234237e+00 1.694377673648612470e+00 1.233650499615741164e-01 2.431327111877469992e+57 1.377773500632959780e+56
6.853002019427324285e+02 2.102683568706142694e+02 9.924395767519566647e+00 4.197346462832141967e+00 1.682161619231490546e+00 1.274762732784816832e-01 2.413841326546429894e+57 1.423870726815946187e+56
6.865352008975164608e+02 2.157148571847841083e+02 9.917167686781633407e+00 4.204574543570073430e+00 1.675487691714018013e+00 1.297086983835444018e-01 2.404282321489635545e+57 1.448906496967498571e+56
6.882154824506555997e+02 2.206008869731732602e+02 9.912348966289679097e+00 4.209393264062027740e+00 1.669907770869195396e+00 1.315678491826287322e-01 2.396287560747927022e+57 1.469752539778203578e+56
6.916645831254600125e+02 2.314411548062647626e+02 9.897892804813816170e+00 4.216621344799959203e+00 1.657636581235494511e+00 1.356325235865909751e-01 2.378695378726173017e+57 1.515335661961719495e+56
6.950180676761383438e+02 2.428141104644392101e+02 9.885846003583932173e+00 4.226258785783866045e+00 1.644985328580588213e+00 1.397884921076473497e-01 2.360543723173347496e+57 1.561951563747584921e+56
6.982740824278282616e+02 2.547459300831358746e+02 9.871389842108069246e+00 4.233486866521797509e+00 1.631946517855737078e+00 1.440347651445802180e-01 2.341820760980686822e+57 1.609589459953889846e+56
7.014315407667934323e+02 2.672640760859985676e+02 9.859343040878187026e+00 4.243124307505706128e+00 1.618513064964830717e+00 1.483699539775074350e-01 2.322515187211945713e+57 1.658234062133562076e+56
7.044846718592549450e+02 2.803973603927304339e+02 9.844886879402322322e+00 4.250352388243636703e+00 1.604675028692340799e+00 1.527933415969996711e-01 2.302611540435668023e+57 1.707877597365382000e+56
7.074301123937059401e+02 2.941760107329655511e+02 9.830430717926459394e+00 4.257580468981569055e+00 1.590423886336676418e+00 1.573034773603614322e-01 2.282096367026096468e+57 1.758503997119853558e+56
7.102625875608964634e+02 3.086317402187837615e+02 9.813565196204622865e+00 4.264808549719499631e+00 1.575749833677238199e+00 1.618990224646155718e-01 2.260954335902694500e+57 1.810098418443329776e+56
7.129762114448337798e+02 3.237978203360025304e+02 9.799109034728761713e+00 4.274445990703408249e+00 1.560642594436887798e+00 1.665784943571223253e-01 2.239169401005464308e+57 1.862644352744296410e+56
7.155647217095543056e+02 3.397091575222412985e+02 9.782243513006919855e+00 4.279264711195361670e+00 1.545091498964390908e+00 1.713402034343842195e-01 2.216724970857521412e+57 1.916122904267410946e+56
7.180205189944076665e+02 3.564023735080083952e+02 9.767787351531056927e+00 4.286492791933293134e+00 1.529084860941834823e+00 1.761824586591027864e-01 2.193602958358888800e+57 1.970515123759112579e+56
7.203332857462313541e+02 3.739158896057295465e+02 9.750921829809220398e+00 4.293720872671223709e+00 1.512608772565922965e+00 1.811038443536568121e-01 2.169782056023771551e+57 2.025805138041101143e+56
7.224927099370813721e+02 3.922900151407175713e+02 9.731646947841403161e+00 4.300948953409155173e+00 1.495649108419232043e+00 1.861026576021053425e-01 2.145240702011130058e+57 2.081973778396797686e+56
7.244866250858107151e+02 4.115670402276115283e+02 9.714781426119563079e+00 4.305767673901109482e+00 1.478189951520977319e+00 1.911772872610692231e-01 2.119954753618046120e+57 2.139002898164259935e+56
7.262996520576863304e+02 4.317913331058287554e+02 9.695506544151747619e+00 4.312995754639040058e+00 1.460212536872312228e+00 1.963264995306568950e-01 2.093895953487510161e+57 2.196878600121579224e+56
7.279150513394731661e+02 4.530094422580554578e+02 9.676231662183932158e+00 4.317814475130993479e+00 1.441696315802777351e+00 2.015490410674703192e-01 2.067033554923555401e+57 2.255586774812307789e+56
7.293126776827780304e+02 4.752702035468072950e+02 9.654547419970139543e+00 4.322633195622948676e+00 1.422617377847478437e+00 2.068440636466332139e-01 2.039331960610778917e+57 2.315117902869561870e+56
7.304691182788048991e+02 4.986248526156558682e+02 9.635272538002324083e+00 4.327451916114902097e+00 1.402948071043862432e+00 2.122110866273955732e-01 2.010750238719270266e+57 2.375466703760092693e+56
7.313551433767298704e+02 5.231271428138218198e+02 9.611178935542550761e+00 4.332270636606855518e+00 1.382654746441906113e+00 2.176505427686802330e-01 1.981238841423466794e+57 2.436638356687936807e+56
7.318811934874225926e+02 5.464436244607452409e+02 9.591904053574733524e+00 4.337089357098810716e+00 1.363619351019002224e+00 2.226624528426138783e-01 1.953536984567929126e+57 2.493010087217904893e+56
7.319609952251853429e+02 5.488334689155448132e+02 9.589494693328758146e+00 4.337089357098810716e+00 1.361718433437944631e+00 2.231582435568857936e-01 1.950769816726032047e+57 2.498585407960611921e+56
7.322982689115383437e+02 5.758029969189957455e+02 9.562991730623009445e+00 4.341908077590764137e+00 1.340138149250208688e+00 2.287249332008433611e-01 1.919341811948732653e+57 2.561202452081221422e+56
7.320873180249732286e+02 6.040978002234708129e+02 9.538898128163241452e+00 4.346726798082719334e+00 1.317657638837739231e+00 2.344043489377048706e-01 1.886580273174684448e+57 2.625104212840202060e+56
7.318811934874225926e+02 6.117197271307252322e+02 9.531670047425308212e+00 4.349136158328695601e+00 1.311576553296171177e+00 2.359196154457525174e-01 1.877714197113889416e+57 2.642158458152955847e+56
7.314288003508587508e+02 6.337830024982929444e+02 9.509985805211515597e+00 4.351545518574672755e+00 1.294341644955252724e+00 2.401668924469982647e-01 1.852580265272017689e+57 2.689954039152586733e+56
7.303097050750857306e+02 6.649269275722558632e+02 9.483482842505768673e+00 4.356364239066627064e+00 1.270157850417136691e+00 2.460071804089377090e-01 1.817295552639752737e+57 2.755691684828376732e+56
7.285849955705569982e+02 6.976012566885954129e+02 9.452161159308067440e+00 4.361182959558580485e+00 1.244948043405981419e+00 2.519479091013400174e-01 1.780495932639622423e+57 2.822579118462169196e+56
7.261450485783126396e+02 7.318811934874225926e+02 9.418430115864389052e+00 4.366001680050534794e+00 1.218574835653082999e+00 2.580032824558428639e-01 1.741982248004232635e+57 2.890782373191195597e+56
7.228564672451102524e+02 7.678456370953531405e+02 9.382289712174733509e+00 4.370820400542489104e+00 1.190865497126377681e+00 2.641917489044906531e-01 1.701504398135597184e+57 2.960517687558913208e+56
7.185459266982510371e+02 8.055773637207163347e+02 9.343739948239099036e+00 4.378048481280420567e+00 1.161590367536586843e+00 2.705392695018665750e-01 1.658729919071447694e+57 3.032089798160830745e+56
7.129939201490407186e+02 8.451632171722951625e+02 9.300371463811515582e+00 4.382867201772373988e+00 1.130447569018219856e+00 2.770804149037192077e-01 1.613222182657854571e+57 3.105905697187229172e+56
7.059104036467008427e+02 8.866943087401134562e+02 9.254593619137949645e+00 4.390095282510304564e+00 1.097024221782417985e+00 2.838632377614634938e-01 1.564384404415403523e+57 3.182532475666863697e+56
6.969121176401322373e+02 9.302662268983104923e+02 9.199178333480478642e+00 4.399732723494213182e+00 1.060749709198728130e+00 2.909536973902916990e-01 1.511392665301751925e+57 3.262751270835463160e+56
6.865352008975164608e+02 9.721672505308717973e+02 9.143763047823004086e+00 4.409370164478121801e+00 1.024250643024577023e+00 2.978120249678477549e-01 1.458095881659685935e+57 3.340486281106920632e+56
6.857296877887933988e+02 9.759792573127506330e+02 9.138944327331051554e+00 4.409370164478121801e+00 1.021104675410529516e+00 2.983914427798235458e-01 1.453505144692304348e+57 3.347048233644800202e+56
6.745380614597841031e+02 1.023938613659755447e+03 9.071482240443694778e+00 4.421416965708006686e+00 9.804833677346546095e-01 3.056992758527101728e-01 1.394256438543804980e+57 3.429903653319846242e+56
6.600558885607249522e+02 1.074254679787204623e+03 8.989563992080475074e+00 4.433463766937892458e+00 9.347575773275708100e-01 3.135515472171396811e-01 1.327633381947087055e+57 3.519183745382639588e+56
6.439987613638462562e+02 1.119931308921704613e+03 8.905236383471278216e+00 4.447919928413753610e+00 8.894582272358256825e-01 3.209622625401520324e-01 1.261724140416792243e+57 3.603738001687071707e+56
6.416656508336120623e+02 1.127043263775361766e+03 8.890780221995417065e+00 4.450329288659730764e+00 8.826089007880889570e-01 3.220543384742085014e-01 1.251771101145569760e+57 3.616199729399772649e+56
6.212125710452969543e+02 1.182425864482184579e+03 8.772721569942541819e+00 4.469604170627548001e+00 8.259616886728585738e-01 3.308005027097658535e-01 1.169562328274398025e+57 3.716265088132849811e+56
6.040978002234708129e+02 1.220333466822933133e+03 8.673937799857482034e+00 4.484060332103409152e+00 7.823571006706036002e-01 3.372067223922127210e-01 1.106422850138877906e+57 3.789919562850748436e+56
5.945544130579720559e+02 1.240529951186606468e+03 8.616113153954033876e+00 4.493697773087317771e+00 7.582790671122757731e-01 3.406367111957502858e-01 1.071622067618093936e+57 3.829450081224265420e+56
5.666690281546302685e+02 1.290745683108852745e+03 8.440229855997710473e+00 4.522610096039041849e+00 6.911117165851654587e-01 3.498346914614938186e-01 9.747824890429785619e+56 3.935994314753859984e+56
5.593410233706674717e+02 1.301489256973396550e+03 8.392042651078169158e+00 4.532247537022950468e+00 6.743280178211834563e-01 3.520554980104907972e-01 9.506396860982783850e+56 3.961870205782360735e+56
5.315592729371384166e+02 1.338351516578494056e+03 8.199293831400005672e+00 4.565978580466628856e+00 6.113709581783915992e-01 3.601706812473632890e-01 8.603048454488385096e+56 4.056844725592671778e+56
4.986248526156558682e+02 1.362548335103558884e+03 7.958357806802302647e+00 4.611756425140193016e+00 5.429534419070237705e-01 3.686708129372793796e-01 7.624880181757399144e+56 4.157646178918612069e+56
4.677309875005922208e+02 1.360988472195992017e+03 7.729468583434483619e+00 4.662352990305711486e+00 4.863414550163867589e-01 3.755525131297641206e-01 6.817676572600527995e+56 4.240911295544693593e+56
4.387512486003392382e+02 1.332855891297131166e+03 7.529491683018388670e+00 4.717768275963182489e+00 4.416519667117348447e-01 3.809831338730184647e-01 6.181060193297303815e+56 4.308484304384212231e+56
4.229293265695250170e+02 1.301489256973396550e+03 7.440345353917238391e+00 4.753908679652838920e+00 4.230905433200549126e-01 3.832363276204303060e-01 5.915985631844494012e+56 4.337749136656255861e+56
4.115670402276115283e+02 1.287833765009875378e+03 7.356017745308042421e+00 4.778002282112608690e+00 4.061851718605491435e-01 3.854135138790265036e-01 5.676003768827505301e+56 4.365019789366808178e+56
3.860671146625319352e+02 1.241880936984089203e+03 7.182543807597695285e+00 4.840645648508012933e+00 3.739289058579559066e-01 3.896629439987531196e-01 5.217596596438981201e+56 4.419471908178547854e+56
3.853833458038793083e+02 1.240529951186606468e+03 7.177725087105740975e+00 4.843055008753989199e+00 3.731057351942141942e-01 3.897742167944788783e-01 5.205900127259469385e+56 4.420907717010994459e+56
3.621471168862886998e+02 1.199169337030706856e+03 7.001841789149417572e+00 4.903289014903416287e+00 3.433806976156019153e-01 3.939689819418632499e-01 4.784550602774714621e+56 4.474443557976287091e+56
3.536784096105297408e+02 1.182425864482184579e+03 6.936789062508037063e+00 4.924973257117208902e+00 3.331677810313716792e-01 3.954706703093950337e-01 4.639790538845685021e+56 4.493740964553514477e+56
3.397091575222412985e+02 1.157317863011067629e+03 6.821139770701138971e+00 4.965932381298818754e+00 3.154389417544016250e-01 3.981979599444202544e-01 4.389011109848662626e+56 4.528450205869566877e+56
3.245517462341626924e+02 1.127043263775361766e+03 6.698262398156311193e+00 5.011710225972382915e+00 2.973876010052922680e-01 4.011072719047000801e-01 4.133564200163965184e+56 4.565711803820900586e+56
3.186614122368020503e+02 1.116307142881302980e+03 6.645256472744816456e+00 5.028575747694220333e+00 2.900455834584069748e-01 4.023479867050333558e-01 4.029851618729643931e+56 4.581459555224618313e+56
2.989177459606888760e+02 1.076686397494588164e+03 6.469373174788491276e+00 5.093628474335602618e+00 2.668900777184868844e-01 4.064584790698944627e-01 3.702519148842748928e+56 4.633903581910524432e+56
2.977788407734250313e+02 1.074254679787204623e+03 6.459735733804582658e+00 5.098447194827555151e+00 2.656135089759661394e-01 4.066949704750800754e-01 3.684461699118567315e+56 4.636931157856271484e+56
2.803973603927304339e+02 1.040171759162815079e+03 6.295899237078145028e+00 5.161090561222957618e+00 2.453010477498383246e-01 4.106585770844484173e-01 3.397585414975311550e+56 4.687212258346290594e+56
2.729303921411374745e+02 1.023938613659755447e+03 6.226027789944810209e+00 5.190002884174683473e+00 2.371925098512979169e-01 4.123349593600132423e-01 3.282894937807541121e+56 4.708598620253660515e+56
2.630244633436736308e+02 1.004147114715947509e+03 6.127244019859752200e+00 5.228552648110315282e+00 2.259959706038849325e-01 4.147766691417080209e-01 3.124759387647371976e+56 4.739474004013815747e+56
2.503970552075511762e+02 9.759792573127506330e+02 6.009185367806876066e+00 5.281558573521811795e+00 2.128157283513820164e-01 4.178267444099176831e-01 2.938236959364087095e+56 4.778264915955994802e+56
2.467279585668350705e+02 9.684602317606739916e+02 5.970635603871244257e+00 5.298424095243649212e+00 2.088279873306744250e-01 4.188009509457815138e-01 2.881887359300166512e+56 4.790546542809113239e+56
2.314411548062647626e+02 9.339691905477088767e+02 5.821255268620666889e+00 5.370704902622961185e+00 1.933395116831343741e-01 4.228048599029202159e-01 2.662596808222795948e+56 4.841244933830187920e+56
2.299218507465352843e+02 9.302662268983103786e+02 5.806799107144804850e+00 5.377932983360891761e+00 1.918944386532319135e-01 4.231982573284510107e-01 2.642097378605118375e+56 4.846245446020009196e+56
2.171014928717426358e+02 9.015134330543608030e+02 5.676693653862044719e+00 5.445395070248248537e+00 1.791374545317327427e-01 4.268755685187561877e-01 2.461461824604169875e+56 4.892536764457121340e+56
2.112058014571586000e+02 8.866943087401133425e+02 5.618869007958595674e+00 5.479126113691926925e+00 1.737684691425803452e-01 4.285256448204971536e-01 2.385221202758471652e+56 4.913422864465791841e+56
2.036502896236998197e+02 8.693107919988754020e+02 5.541769480087332056e+00 5.527313318611468240e+00 1.665266354610938360e-01 4.308844391017609410e-01 2.282617775491982883e+56 4.942978724523674839e+56
1.943102650916584082e+02 8.451632171722951625e+02 5.452623150986180889e+00 5.587547324760894440e+00 1.583404171862211607e-01 4.337280309636862841e-01 2.166295826551361118e+56 4.978787184859148804e+56
1.910324978203542514e+02 8.373578994836032052e+02 5.418892107542503389e+00 5.609231566974687055e+00 1.553210670457424725e-01 4.348387488356081354e-01 2.123497510587947993e+56 4.992641367232965144e+56
1.791964808442713490e+02 8.060201728742215437e+02 5.308061536227557831e+00 5.698377896075839111e+00 1.452580226464440238e-01 4.387802781050654799e-01 1.980486693370099812e+56 5.041989018636094765e+56
1.790385797739396878e+02 8.055773637207163347e+02 5.305652175981581564e+00 5.698377896075839111e+00 1.451302317587185309e-01 4.388329702366103313e-01 1.978667749778907765e+56 5.042649584916407514e+56
1.680938013864459037e+02 7.771366365616984240e+02 5.197230964912614049e+00 5.787524225176989390e+00 1.357829711936246464e-01 4.429129826444072604e-01 1.846028871694503419e+56 5.093311049772785203e+56
1.648445157676183044e+02 7.678456370953530268e+02 5.168318641960889970e+00 5.814027187882736314e+00 1.332137355203567020e-01 4.441098164912841706e-01 1.809480729237805688e+56 5.108213625480224557e+56
1.576790232231239486e+02 7.488109566832781638e+02 5.096037834581577997e+00 5.876670554278139669e+00 1.272319700000720255e-01 4.470518688270901375e-01 1.724667083798466749e+56 5.144528153439320283e+56
1.519015343510872356e+02 7.318811934874225926e+02 5.045441269416059527e+00 5.932085839935612448e+00 1.227631242285756041e-01 4.493907806823297935e-01 1.661151000971793312e+56 5.173474754723771466e+56
1.479095252741618367e+02 7.211732820055615321e+02 5.004482145234450563e+00 5.970635603871244257e+00 1.194643495536462374e-01 4.512097547334643077e-01 1.614455160241463423e+56 5.195783934008609931e+56
1.399443519618022265e+02 6.976012566885954129e+02 4.929791977609163212e+00 6.050144491988485917e+00 1.133492100201918817e-01 4.547901427560140930e-01 1.527703511739877044e+56 5.239795011829773944e+56
1.387453271819835834e+02 6.943018781815135299e+02 4.917745176379277439e+00 6.062191293218372579e+00 1.123757956915197032e-01 4.553885001501224439e-01 1.513945658796627081e+56 5.247096491460137681e+56
1.301489256973396493e+02 6.692887466744565472e+02 4.833417567770081469e+00 6.156156342811475390e+00 1.056641260826824275e-01 4.597346143333352342e-01 1.419030967200206968e+56 5.300124578897967038e+56
1.287362159483824087e+02 6.649269275722559769e+02 4.821370766540196584e+00 6.170612504287339206e+00 1.046085342776761490e-01 4.604552557251053724e-01 1.404091371724931099e+56 5.308918653026625674e+56
1.220851412022988711e+02 6.458425237367112004e+02 4.753908679652838920e+00 6.247712032158603712e+00 9.934260472986800039e-02 4.642186517145130975e-01 1.329872562983322729e+56 5.354538002869675290e+56
1.182099131769598728e+02 6.337830024982929444e+02 4.715358915717206223e+00 6.295899237078145028e+00 9.644356240712091688e-02 4.664126650359443627e-01 1.288969740625038591e+56 5.381152389003385080e+56
1.145209737423897423e+02 6.231599004685286900e+02 4.676809151781573526e+00 6.341677081751708300e+00 9.351076422053901382e-02 4.687285851138078274e-01 1.247770996978997407e+56 5.409074686590546828e+56
1.084371868905828933e+02 6.040978002234708129e+02 4.616575145632147326e+00 6.418776609622973695e+00 8.893576659884019908e-02 4.725432605744244730e-01 1.183448878062104635e+56 5.455097007425744558e+56
1.074254679787204765e+02 6.012012784338872962e+02 4.606937704648238707e+00 6.433232771098836622e+00 8.812183709865550885e-02 4.732492631466170274e-01 1.172060026463284266e+56 5.463565014468419748e+56
1.007695865074145587e+02 5.811528959707029571e+02 4.534656897268928510e+00 6.522379100199986013e+00 8.292407841974699934e-02 4.779617120935809593e-01 1.099353955221782182e+56 5.520063291300335904e+56
9.909797683958917958e+01 5.758029969189957455e+02 4.517791375547088428e+00 6.546472702659756671e+00 8.166528649224617797e-02 4.791582083688699645e-01 1.081748516675518595e+56 5.534405246146089415e+56
9.452609102793742579e+01 5.624693989985859162e+02 4.464785450135592804e+00 6.611525429301137180e+00 7.798054529280978864e-02 4.827901391508413464e-01 1.030466265787616220e+56 5.577720390772760869e+56
9.024724167427672228e+01 5.488334689155449269e+02 4.416598245216052376e+00 6.674168795696538758e+00 7.470286404904051547e-02 4.861924747689220228e-01 9.848471387288519392e+55 5.618307400947021256e+56
8.866943087401133994e+01 5.442073487180742859e+02 4.397323363248236916e+00 6.698262398156311193e+00 7.342141402191534882e-02 4.875676153237968324e-01 9.670914259868794515e+55 5.634644973470739178e+56
8.317563845094760211e+01 5.273306811940922216e+02 4.332270636606855518e+00 6.782590006765507162e+00 6.905741958543140657e-02 4.924512309215247630e-01 9.066926419624463180e+55 5.692625214110447723e+56
8.187903607783292159e+01 5.231271428138218198e+02 4.317814475130993479e+00 6.804274248979300665e+00 6.805431389624798377e-02 4.936191567273786607e-01 8.928216300099316605e+55 5.706485372020537487e+56
7.802223115148520094e+01 5.119349760994940652e+02 4.267217909965475897e+00 6.864508255128726866e+00 6.485050581637380462e-02 4.974637524924775400e-01 8.487433273536377852e+55 5.751929548323829839e+56
7.386453964549815510e+01 4.986248526156558682e+02 4.214211984553982049e+00 6.931970342016083642e+00 6.155802680649467146e-02 5.016103527543033236e-01 8.034783382189896800e+55 5.800945489656142478e+56
7.318811934874226210e+01 4.966347184268672095e+02 4.204574543570073430e+00 6.944017143245968526e+00 6.099357409716760214e-02 5.023409995271300721e-01 7.957506221877472639e+55 5.809557484794433890e+56
6.865352008975163756e+01 4.832374954451224767e+02 4.141931177174670964e+00 7.021116671117233921e+00 5.719933661535097497e-02 5.074104195662594297e-01 7.439209201217216982e+55 5.869240625790339311e+56
6.617403530217018215e+01 4.752702035468072950e+02 4.108200133730990800e+00 7.062075795298843772e+00 5.519741654294672839e-02 5.102009656611921073e-01 7.166120113612288881e+55 5.902086142801854520e+56
6.439987613638463415e+01 4.702137756946747231e+02 4.079287810779266721e+00 7.093397478496545894e+00 5.366921621919757551e-02 5.123838011978657514e-01 6.958616904469061554e+55 5.927706864063518215e+56
6.040978002234708555e+01 4.581417608935544763e+02 4.019053804629841409e+00 7.163268925629878048e+00 5.030811941728294961e-02 5.173581922394142607e-01 6.503057974092950855e+55 5.986065508540129819e+56
5.875602138738032920e+01 4.530094422580554578e+02 3.992550841924094929e+00 7.192181248581603903e+00 4.892376484704508144e-02 5.194775925310112230e-01 6.315896218659514882e+55 6.010907275902499801e+56
5.666690281546303254e+01 4.470069317464278242e+02 3.958819798480415653e+00 7.230731012517235712e+00 4.710676564773615127e-02 5.223209930837066084e-01 6.071082604624130345e+55 6.044179173818767521e+56
5.315592729371388714e+01 4.364784679609963405e+02 3.898585792330989008e+00 7.293374378912639067e+00 4.408898143823428151e-02 5.272078973829795734e-01 5.665500295456839959e+55 6.101322876715562429e+56
5.166251140745035286e+01 4.317913331058287554e+02 3.874492189871219239e+00 7.322286701864363145e+00 4.282254483889708779e-02 5.293215718123646107e-01 5.495678729264657744e+55 6.126024359796194593e+56
4.986248526156559535e+01 4.267893765013795928e+02 3.840761146427540407e+00 7.353608385062065267e+00 4.121716367417706250e-02 5.320525897016744610e-01 5.281228988159589552e+55 6.157885635827788721e+56
4.677309875005922635e+01 4.177855803688677838e+02 3.780527140278114651e+00 7.409023670719537158e+00 3.850144006841628441e-02 5.368139024425570005e-01 4.919357788662131284e+55 6.213402895652668208e+56
4.474684481704419881e+01 4.115670402276115283e+02 3.741977376342481953e+00 7.447573434655169855e+00 3.674461110430299327e-02 5.399905006715162159e-01 4.685896064920032701e+55 6.250420631141149951e+56
4.387512486003392809e+01 4.091586336737548208e+02 3.722702494374665605e+00 7.464438956377008161e+00 3.595904623623411706e-02 5.414347219399654465e-01 4.581840855443196627e+55 6.267229947928177438e+56
4.115670402276115425e+01 4.016532940410624519e+02 3.664877848471216559e+00 7.512626161296549476e+00 3.350559117975278334e-02 5.460457428867614427e-01 4.257679766985666579e+55 6.320864384597060136e+56
3.860671146625318784e+01 3.939668149537951649e+02 3.609462562813744668e+00 7.560813366216090792e+00 3.126136988348972995e-02 5.504018007091582287e-01 3.962042218390036786e+55 6.371510634277882655e+56
3.802684378974196733e+01 3.922900151407175713e+02 3.597415761583859339e+00 7.570450807199997634e+00 3.074392987820279491e-02 5.514246877894504184e-01 3.894068649785478113e+55 6.383394291777259220e+56
3.621471168862887424e+01 3.874883198836583915e+02 3.551637916910295623e+00 7.601772490397701532e+00 2.908718954240370816e-02 5.547462218244872956e-01 3.676996089092076478e+55 6.421953446855116178e+56
3.397091575222412985e+01 3.813102135410249502e+02 3.496222631252823287e+00 7.642731614579311383e+00 2.705555225982151507e-02 5.589214685510308644e-01 3.411583126425668224e+55 6.470399105884461559e+56
3.186614122368019864e+01 3.750528804835166738e+02 3.443216705841328995e+00 7.681281378514942304e+00 2.518693491445380198e-02 5.628641160441296698e-01 3.168211324540044455e+55 6.516126201714717877e+56
3.146228232802285518e+01 3.739158896057296033e+02 3.431169904611443666e+00 7.688509459252873768e+00 2.482357198062580192e-02 5.636420522991385518e-01 3.121007550180735517e+55 6.525143325773146152e+56
2.989177459606891318e+01 3.698814783653258473e+02 3.387801420183857548e+00 7.715012421958621580e+00 2.338462823177453812e-02 5.667588789696179630e-01 2.934507026011982661e+55 6.561250200908877885e+56
2.803973603927304481e+01 3.649878067266846529e+02 3.332386134526385213e+00 7.746334105156321925e+00 2.170389375354090863e-02 5.704757434932460347e-01 2.717300109703972345e+55 6.604289365927832541e+56
2.630244633436736024e+01 3.601148772932224915e+02 3.279380209114890032e+00 7.775246428108047780e+00 2.015045046834789202e-02 5.739861563390212806e-01 2.517150688571298325e+55 6.644921501839481340e+56
2.503729586661804163e+01 3.564023735080083952e+02 3.240830445179257335e+00 7.796930670321841284e+00 1.903250671040841377e-02 5.765580737494685470e-01 2.373499041189325213e+55 6.674679717035070456e+56
2.467279585668350705e+01 3.554996795030863268e+02 3.228783643949372451e+00 7.804158751059771859e+00 1.870102841567045440e-02 5.773277141946578928e-01 2.331006932730545067e+55 6.683579580357579868e+56
2.314411548062647483e+01 3.517249777728890194e+02 3.175777718537877714e+00 7.828252353519542517e+00 1.731731067638177246e-02 5.805776733078831242e-01 2.153967762024552017e+55 6.721150628189699429e+56
2.171014928717428560e+01 3.480270180396786373e+02 3.125181153372359244e+00 7.849936595733336020e+00 1.603855857176765196e-02 5.836354687318060508e-01 1.990831796210549650e+55 6.756487432627807059e+56
2.036502896236998339e+01 3.443981124803062244e+02 3.076993948452818817e+00 7.871620837947128635e+00 1.485447374725602440e-02 5.865144693020666322e-01 1.840197495335927006e+55 6.789746487340537326e+56
1.910324978203541946e+01 3.408215168045045971e+02 3.028806743533278389e+00 7.890895719914945872e+00 1.375929754716671664e-02 5.892192129424159708e-01 1.701255769008065682e+55 6.820982045498311270e+56
1.870717662203768938e+01 3.397091575222412985e+02 3.011941221811439195e+00 7.895714440406900181e+00 1.341672295370702379e-02 5.900736335208109917e-01 1.657878551967919724e+55 6.830846577269814204e+56
1.791964808442713419e+01 3.378191170021002563e+02 2.980619538613736630e+00 7.907761241636783289e+00 1.272478584672371085e-02 5.918113605170868263e-01 1.570422684400286436e+55 6.850902179161063217e+56
1.680938013864460601e+01 3.351294511691012303e+02 2.932432333694196203e+00 7.922217403112646217e+00 1.176010209116138024e-02 5.942622750489516825e-01 1.448765237409909289e+55 6.879181338754738209e+56
1.576790232231239486e+01 3.325247283153121884e+02 2.886654489020632486e+00 7.936673564588510033e+00 1.086762916383006601e-02 5.965595143914758092e-01 1.336501324632572480e+55 6.905679720007760990e+56
1.479095252741618260e+01 3.299861969233318746e+02 2.840876644347068769e+00 7.951129726064372072e+00 1.004204517496078489e-02 5.987108729463025414e-01 1.232907945127160363e+55 6.930488573888975059e+56
1.387453271819835621e+01 3.275151453077659767e+02 2.797508159919481763e+00 7.963176527294256069e+00 9.278844155071765826e-03 6.007228642573361199e-01 1.137372896046226811e+55 6.953684070876365157e+56
1.301489256973396635e+01 3.251223091669519363e+02 2.754139675491895645e+00 7.975223328524140953e+00 8.573552999783812939e-03 6.026025827350081077e-01 1.049293781909622442e+55 6.975348940319572400e+56
1.252069609740590117e+01 3.237978203360025304e+02 2.730046073032124987e+00 7.980042049016094374e+00 8.170782113261578633e-03 6.036849437417767250e-01 9.990916632347111205e+54 6.987820768789004750e+56
1.220851412022989990e+01 3.230214968398858559e+02 2.713180551310285793e+00 7.984860769508049572e+00 7.916448844792487241e-03 6.043717636925797221e-01 9.674301271723737095e+54 6.995733533748323886e+56
1.145209737423898844e+01 3.212676863047375946e+02 2.669812066882698787e+00 7.992088850245981035e+00 7.301852656233742862e-03 6.060423854154380896e-01 8.910414171285134068e+54 7.014976757489958382e+56
1.074254679787203592e+01 3.195730217463918166e+02 2.628852942701088935e+00 8.001726291229887877e+00 6.733949259962747867e-03 6.076004145506088694e-01 8.206032493486101052e+54 7.032919181500174809e+56
1.007695865074146724e+01 3.179366370018102543e+02 2.590303178765457126e+00 8.008954371967821118e+00 6.209627593941178039e-03 6.090515633298445586e-01 7.557022424985563276e+54 7.049627247428859644e+56
9.452609102793731566e+00 3.163620795948005480e+02 2.549344054583846830e+00 8.016182452705750805e+00 5.725876215189700663e-03 6.104016086655481566e-01 6.959404255615129088e+54 7.065168069895626597e+56
8.866943087401134349e+00 3.148550466857714127e+02 2.513203650894191288e+00 8.021001173197705114e+00 5.279872983632190146e-03 6.116561224998025015e-01 6.409461024937111324e+54 7.079606346597722692e+56
8.317563845094760211e+00 3.134168044232180250e+02 2.477063247204535745e+00 8.028229253935636578e+00 4.868641207520636900e-03 6.128213694065574035e-01 5.903306336787380172e+54 7.093014716602333495e+56
7.802223115148520627e+00 3.120405571389311490e+02 2.440922843514879759e+00 8.033047974427590887e+00 4.488439066225362317e-03 6.139061753465274718e-01 5.436148106701079525e+54 7.105495224284174833e+56
7.318811934874225322e+00 3.107172084767609022e+02 2.404782439825224660e+00 8.037866694919543420e+00 4.137246261275474152e-03 6.149148706397039588e-01 5.005353597214724396e+54 7.117098093958390221e+56
6.865352008975171394e+00 3.094476221535814489e+02 2.371051396381545828e+00 8.042685415411497729e+00 3.813111203997982673e-03 6.158517597811556943e-01 4.608393123788181800e+54 7.127873189389248346e+56
6.576466676395906319e+00 3.086317402187837615e+02 2.349367154167752769e+00 8.045094775657476660e+00 3.609446358512139776e-03 6.164434384712587089e-01 4.359299849468298840e+54 7.134677107700063597e+56
6.439987613638469277e+00 3.083137752635121274e+02 2.337320352937866996e+00 8.047504135903452038e+00 3.513167931174810202e-03 6.167239502865737855e-01 4.241648464466605947e+54 7.137902450695074852e+56
6.040978002234701272e+00 3.073921511937579112e+02 2.305998669740165763e+00 8.049913496149430969e+00 3.235054665098888085e-03 6.175372977961706145e-01 3.902132048577200530e+54 7.147253441623351927e+56
5.666690281546308050e+00 3.065166780767439718e+02 2.272267626296487375e+00 8.052322856395406347e+00 2.979310564122805965e-03 6.182893153712083478e-01 3.590373355739623283e+54 7.155898105551853594e+56
5.315592729371384273e+00 3.056843960814138654e+02 2.243355303344762852e+00 8.054732216641383502e+00 2.743373547927399972e-03 6.189866465863858025e-01 3.303155320332366245e+54 7.163913062884786681e+56
4.986248526156559002e+00 3.048894664784804718e+02 2.212033620147061619e+00 8.057141576887360657e+00 2.525717367766550092e-03 6.196331146361271358e-01 3.038544016347076796e+54 7.171342459143722340e+56
4.677309875005922102e+00 3.041309939657881500e+02 2.183121297195337096e+00 8.059550937133337811e+00 2.325097393008226584e-03 6.202318006678171347e-01 2.794958555420028088e+54 7.178221880110321050e+56
4.387512486003393164e+00 3.034085438225624216e+02 2.154208974243612573e+00 8.061960297379314966e+00 2.140339383212213047e-03 6.207856495657316787e-01 2.570911486457452391e+54 7.184585325757774748e+56
4.115670402276115247e+00 3.027215444269634759e+02 2.127706011537864761e+00 8.064369657625293897e+00 1.970343719635989088e-03 6.212974472710672824e-01 2.365013380065853861e+54 7.190464952491175857e+56
3.860671146625322958e+00 3.020700554363234573e+02 2.098793688586140238e+00 8.066779017871269275e+00 1.814082947528321927e-03 6.217698296033290495e-01 2.175969052448166536e+54 7.195891174874945032e+56
3.621471168862890888e+00 3.014539859288638581e+02 2.074700086126370024e+00 8.066779017871269275e+00 1.670584074530901764e-03 6.222053106125190469e-01 2.002554619518225972e+54 7.200892995205156309e+56
3.397091575222409787e+00 3.008708228203631165e+02 2.048197123420622656e+00 8.069188378117244653e+00 1.538344786720694532e-03 6.226080796457695854e-01 1.842913191597549664e+54 7.205518645648413978e+56
3.186614122368023327e+00 3.003166488931744880e+02 2.024103520960852443e+00 8.071597738363223584e+00 1.416376103676563218e-03 6.229808581113399635e-01 1.695818356375314394e+54 7.209799465420199694e+56
2.989177459606888299e+00 2.997902283693437653e+02 2.000009918501081785e+00 8.071597738363223584e+00 1.303974199600234623e-03 6.233255538072924873e-01 1.560393114823075614e+54 7.213757439321618759e+56
2.803973603927304215e+00 2.992904707019997659e+02 1.975916316041311571e+00 8.074007098609200739e+00 1.200473172930499642e-03 6.236439813816911926e-01 1.435809620019947765e+54 7.217413472376795364e+56
2.630244633436736645e+00 2.988164695320815554e+02 1.954232073827518068e+00 8.074007098609200739e+00 1.105244701183632008e-03 6.239378680628425711e-01 1.321288342550523957e+54 7.220787456944671603e+56
2.467279585668350261e+00 2.983671463378642557e+02 1.932547831613724565e+00 8.076416458855176117e+00 1.017696824847741550e-03 6.242088599923787395e-01 1.216096884189759588e+54 7.223898348403711216e+56
2.314411548062648372e+00 2.979412081482814756e+02 1.910863589399931506e+00 8.076416458855176117e+00 9.372707180473178155e-04 6.244585187736675369e-01 1.119545605159584505e+54 7.226764123532037987e+56
2.171014928717428738e+00 2.975366549796029290e+02 1.891588707432115157e+00 8.076416458855176117e+00 8.634291594231260436e-04 6.246883659673783118e-01 1.030974577329353122e+54 7.229402291055217834e+56
2.036502896237000204e+00 2.971543627157432184e+02 1.872313825464298587e+00 8.078825819101155048e+00 7.961304611824737568e-04 6.248984100797543295e-01 9.503234780860391847e+53 7.231812989669368628e+56
1.910324978203540303e+00 2.967996796410835145e+02 1.853038943496482238e+00 8.078825819101155048e+00 7.354641047301197767e-04 6.250882132038869665e-01 8.776786629841574308e+53 7.233991235952750995e+56
1.791964808442715551e+00 2.964728457802824551e+02 1.836173421774643044e+00 8.078825819101155048e+00 6.803298274704614249e-04 6.252610482030894756e-01 8.116935737908299721e+53 7.235974640656917231e+56
1.680938013864458735e+00 2.961671512774837538e+02 1.819307900052803850e+00 8.081235179347132203e+00 6.293818326211156463e-04 6.254210349465707530e-01 7.507425947565739832e+53 7.237810514860558359e+56
1.576790232231239264e+00 2.958780973081570664e+02 1.802442378330964656e+00 8.081235179347132203e+00 5.822999778909721804e-04 6.255691260286445621e-01 6.944378257061432502e+53 7.239509806877459610e+56
1.479095252741618349e+00 2.956053285032339772e+02 1.785576856609125240e+00 8.081235179347132203e+00 5.387879490722817999e-04 6.257062062702768435e-01 6.424205444037446981e+53 7.241082684048392941e+56
1.387453271819836020e+00 2.953480401517177256e+02 1.768711334887286046e+00 8.081235179347132203e+00 4.985729686155904823e-04 6.258330930459503616e-01 5.943608601909194965e+53 7.242538538765197299e+56
1.301489256973396680e+00 2.951048590271640251e+02 1.754255173411423563e+00 8.081235179347132203e+00 4.614041593124663249e-04 6.259505415792047112e-01 5.499555455469713019e+53 7.243886048231375664e+56
1.220851412022990079e+00 2.948755903100714590e+02 1.737389651689584369e+00 8.083644539593109357e+00 4.270475458846165954e-04 6.260592568246949874e-01 5.089221845167576051e+53 7.245133312101905021e+56
1.145209737423898977e+00 2.946593971901024247e+02 1.722933490213722330e+00 8.083644539593109357e+00 3.952883556004544515e-04 6.261598899643000538e-01 4.710017079763814086e+53 7.246287809264917453e+56
1.074254679787205902e+00 2.944555628022126257e+02 1.708477328737859846e+00 8.083644539593109357e+00 3.659280378575398675e-04 6.262530428241572800e-01 4.359548545212671325e+53 7.247356452208507411e+56
1.007695865074146546e+00 2.942632908264570801e+02 1.694021167261997807e+00 8.083644539593109357e+00 3.387837026188299239e-04 6.263392721452895051e-01 4.035613337841060287e+53 7.248345635089917425e+56
9.767101349530239451e-01 2.941760107329655511e+02 1.686793086524066565e+00 8.083644539593109357e+00 3.262794162669261592e-04 6.263790303199896492e-01 3.886416448918038869e+53 7.248801711247456597e+56
9.452609102793732010e-01 2.941010661064111105e+02 1.679565005786135545e+00 8.083644539593109357e+00 3.136624129552994383e-04 6.264191709116113671e-01 3.735892020324471709e+53 7.249262166861788250e+56
8.866943087401134571e-01 2.939650012459590016e+02 1.665108844310273506e+00 8.083644539593109357e+00 2.904167967562780797e-04 6.264931914418553349e-01 3.458611524042671876e+53 7.250111242239694125e+56
8.317563845094758657e-01 2.938369635350660474e+02 1.653062043080387955e+00 8.083644539593109357e+00 2.689241300184099133e-04 6.265617069668070194e-01 3.202294508958810162e+53 7.250897147499884084e+56
7.802223115148519961e-01 2.937161629403266829e+02 1.638605881604525694e+00 8.083644539593109357e+00 2.490503970890369542e-04 6.266251297645187845e-01 2.965331260675556329e+53 7.251624616144986042e+56
7.318811934874226433e-01 2.936024192047542556e+02 1.626559080374640587e+00 8.083644539593109357e+00 2.306713360163594048e-04 6.266838431955101818e-01 2.746230705897373983e+53 7.252298049306012183e+56
6.865352008975170728e-01 2.934954478702553615e+02 1.612102918898778325e+00 8.083644539593109357e+00 2.136723010185010427e-04 6.267382020597012104e-01 2.543617066700896913e+53 7.252921520035285503e+56
6.439987613638469277e-01 2.933947616314655988e+02 1.600056117668893219e+00 8.083644539593109357e+00 1.979479766859222091e-04 6.267885335883802700e-01 2.356227671469836431e+53 7.253498784697998462e+56
6.040978002234713706e-01 2.933001204428198321e+02 1.588009316439008112e+00 8.083644539593109357e+00 1.834007086392746601e-04 6.268351411810704210e-01 2.182892320277148005e+53 7.254033325936425346e+56
5.666690281546309382e-01 2.932111238795542931e+02 1.575962515209122783e+00 8.086053899839084735e+00 1.699406935709489802e-04 6.268783039149269376e-01 2.022534812990115511e+53 7.254528346977768565e+56
5.315592729371384495e-01 2.931272049834086033e+02 1.563915713979237454e+00 8.086053899839084735e+00 1.574852465817214999e-04 6.269182796091843368e-01 1.874165685935863468e+53 7.254986806594109151e+56
4.986248526156558669e-01 2.930482506593211269e+02 1.551868912749352347e+00 8.086053899839084735e+00 1.459577569862147584e-04 6.269553078679477309e-01 1.736867864225663443e+53 7.255411454600375806e+56
4.677309875005922213e-01 2.929740267041757420e+02 1.542231471765444173e+00 8.086053899839084735e+00 1.352876083115878364e-04 6.269896095655168589e-01 1.609796569238482636e+53 7.255804825730850354e+56
4.387512486003392609e-01 2.929042880778761742e+02 1.530184670535559066e+00 8.086053899839084735e+00 1.254097045411442751e-04 6.270213890129183731e-01 1.492173154782303211e+53 7.256169264559324497e+56
4.115670402276114803e-01 2.928387755713653178e+02 1.520547229551651114e+00 8.086053899839084735e+00 1.162638834903967621e-04 6.270508348623800021e-01 1.383278549548563401e+53 7.256506935832353075e+56
3.860671146625322958e-01 2.927771848548591720e+02 1.508500428321765563e+00 8.086053899839084735e+00 1.077948214696588484e-04 6.270781213934017995e-01 1.282451691734043634e+53 7.256819839326155994e+56
3.621471168862890888e-01 2.927192015264366205e+02 1.498862987337857389e+00 8.086053899839084735e+00 9.995147866225199821e-05 6.271034095054376367e-01 1.189082721624893503e+53 7.257109821196302864e+56
3.397091575222416782e-01 2.926647498793500972e+02 1.489225546353949436e+00 8.086053899839084735e+00 9.268643347206776968e-05 6.271268489221776266e-01 1.102605186666741766e+53 7.257378599314748214e+56
3.186614122368023327e-01 2.926135562276798510e+02 1.477178745124064108e+00 8.086053899839084735e+00 8.595629840551317815e-05 6.271485770156054462e-01 1.022501314102275092e+53 7.257627749765187513e+56
2.989177459606888743e-01 2.925653930918426227e+02 1.467541304140156155e+00 8.086053899839084735e+00 7.972085592932816247e-05 6.271687207189642344e-01 9.482908696388932146e+52 7.257858728785156734e+56
2.803973603927304437e-01 2.925201266696608968e+02 1.457903863156247537e+00 8.086053899839084735e+00 7.394301868137961083e-05 6.271873976410874407e-01 8.795315374211916279e+52 7.258072885612054311e+56
2.630244633436736312e-01 2.924775915945638758e+02 1.448266422172339585e+00 8.086053899839084735e+00 6.858852436890168112e-05 6.272047165555061365e-01 8.158142217309755948e+52 7.258271468088319324e+56
2.467279585668350483e-01 2.924376726732664906e+02 1.438628981188431633e+00 8.086053899839084735e+00 6.362567285845786293e-05 6.272207779921017412e-01 7.567609799778642276e+52 7.258455629435291568e+56
2.314411548062647872e-01 2.924001731495483227e+02 1.431400900450500169e+00 8.086053899839084735e+00 5.902537752787481159e-05 6.272356743762248499e-01 7.020249273431658110e+52 7.258626429869565207e+56
2.171014928717428516e-01 2.923649182618251530e+02 1.421763459466592217e+00 8.086053899839084735e+00 5.476063964458260523e-05 6.272494916621782490e-01 6.512840715975000167e+52 7.258784855371221017e+56
2.036502896237000482e-01 2.923318305121783851e+02 1.412126018482684042e+00 8.086053899839084735e+00 5.080658377390251043e-05 6.272623090818407743e-01 6.042421030376655080e+52 7.258931814755529474e+56
1.910324978203544188e-01 2.923007552917562748e+02 1.404897937744752801e+00 8.086053899839084735e+00 4.714022147831803877e-05 6.272742000500586279e-01 5.606249396564088041e+52 7.259068150117657209e+56
1.791964808442715607e-01 2.922715011534788800e+02 1.395260496760844626e+00 8.086053899839084735e+00 4.374024434855819008e-05 6.272852325650430938e-01 5.201785983836588722e+52 7.259194641405305021e+56
1.680938013864458902e-01 2.922440651522200596e+02 1.385623055776936674e+00 8.086053899839084735e+00 4.058700357710795953e-05 6.272954694133184850e-01 4.826689073062153698e+52 7.259312008743397658e+56
1.576790232231239097e-01 2.922183659484049940e+02 1.378394975039005432e+00 8.086053899839084735e+00 3.766248951674931955e-05 6.273049682300513297e-01 4.478815802418412381e+52 7.259420913154365657e+56
1.479095252741618183e-01 2.921941258616797086e+02 1.371166894301074413e+00 8.086053899839084735e+00 3.494978550355242131e-05 6.273137831067492343e-01 4.156148928474222913e+52 7.259521975053945239e+56
1.387453271819835687e-01 2.921713986357210047e+02 1.361529453317166016e+00 8.086053899839084735e+00 3.243332373484164740e-05 6.273219638812174148e-01 3.856833669686446794e+52 7.259615766008782810e+56


==> anc/Fig04_m_f010GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]   Radius_OM [km]       Radius_DM [km]           Mass_OM [M_\odot]            Mass_DM [M_\odot]        Npart_OM                 Npart_DM
8.298703989966437575e+02 4.283528874285662980e+00 1.023968801907305881e+01 1.517428570649873854e-01 2.019133239421294856e+00 3.800116050927622446e-03 2.890617622670018177e+57 4.305729294371194203e+53
8.344005453878658045e+02 4.458233488933316835e+00 1.023968801907305881e+01 1.517428570649873854e-01 2.019045282599590596e+00 3.832558001399870903e-03 2.890493879861600638e+57 4.343352436438444429e+53
8.388977688636820176e+02 4.640063467568212197e+00 1.024208534444425922e+01 1.493455316937877253e-01 2.018957052008864661e+00 3.865139838533544325e-03 2.890369783528710337e+57 4.381158441260045311e+53
8.433649140836914739e+02 4.829309419640228640e+00 1.024208534444425922e+01 1.493455316937877253e-01 2.018868369504244420e+00 3.897889268828164024e-03 2.890245032191325385e+57 4.419180107579960212e+53
8.451632171722952762e+02 4.909885321850508966e+00 1.024208534444425922e+01 1.493455316937877253e-01 2.018831682878408529e+00 3.911433898321622568e-03 2.890193406588805989e+57 4.434911446083721899e+53
8.485255525508332539e+02 5.026273807165967611e+00 1.024208534444425922e+01 1.493455316937877253e-01 2.018779362441482483e+00 3.930557673930794305e-03 2.890119668408116487e+57 4.457129345128389786e+53
8.541237330927399398e+02 5.231271428138222213e+00 1.023968801907305881e+01 1.469482063225881208e-01 2.018689908255819621e+00 3.963240447103139920e-03 2.889993534883274023e+57 4.495116920162551619e+53
8.596662636260318777e+02 5.444629919651260863e+00 1.023968801907305881e+01 1.469482063225881208e-01 2.018599904971128289e+00 3.996162156513809009e-03 2.889866646367928010e+57 4.533404290725881654e+53
8.651369240732503840e+02 5.666690281546308050e+00 1.023968801907305881e+01 1.469482063225881208e-01 2.018510272593353250e+00 4.029026988995048839e-03 2.889740359979435440e+57 4.571647678040266398e+53
8.705426968518291915e+02 5.897807421413889806e+00 1.023968801907305881e+01 1.445508809513884885e-01 2.018421159575573220e+00 4.061795352645131835e-03 2.889614898692165840e+57 4.609800906970628400e+53
8.759025681751408001e+02 6.138350721824340717e+00 1.023968801907305881e+01 1.445508809513884885e-01 2.018331388951698724e+00 4.094885317375385886e-03 2.889488586024499171e+57 4.648351634520104259e+53
8.811990419926033837e+02 6.388704630692833675e+00 1.023968801907305881e+01 1.445508809513884885e-01 2.018241914182366870e+00 4.127917126176376683e-03 2.889362732756484499e+57 4.686857784596779552e+53
8.864340356879240517e+02 6.649269275722557992e+00 1.024208534444425922e+01 1.445508809513884885e-01 2.018152829114458591e+00 4.160793124636102090e-03 2.889237395011488406e+57 4.725205305191677616e+53
8.866943087401134562e+02 6.662948064271438042e+00 1.024208534444425922e+01 1.445508809513884885e-01 2.018148245568229804e+00 4.162484087121061382e-03 2.889230943874650197e+57 4.727178304384137050e+53
8.929835502629370012e+02 6.920461103908220224e+00 1.023968801907305881e+01 1.421535555801888562e-01 2.018062286075703593e+00 4.193875047443500204e-03 2.889109746030212837e+57 4.763817497606842927e+53
8.995109964213560261e+02 7.202713547121626370e+00 1.023968801907305881e+01 1.421535555801888562e-01 2.017971592681619963e+00 4.226989695805635772e-03 2.888981846889456184e+57 4.802492118892952334e+53
9.059306566055743133e+02 7.496477714843543083e+00 1.023968801907305881e+01 1.421535555801888562e-01 2.017881569784039097e+00 4.259936558872044754e-03 2.888854958262433266e+57 4.840994677022340899e+53
9.122642146669437579e+02 7.802223115148521515e+00 1.023968801907305881e+01 1.397562302089892239e-01 2.017791608065317988e+00 4.292967473758383182e-03 2.888728257089060583e+57 4.879619796267230547e+53
9.185180227770165402e+02 8.120438405095493195e+00 1.023968801907305881e+01 1.397562302089892239e-01 2.017701587233061922e+00 4.326123899371629548e-03 2.888601574153201085e+57 4.918416701978774621e+53
9.246781669371358703e+02 8.451632171722952336e+00 1.023968801907305881e+01 1.397562302089892239e-01 2.017612163134514081e+00 4.359125336448652077e-03 2.888475782165719142e+57 4.957057213293540524e+53
9.302662268983094691e+02 8.768712672466223879e+00 1.023968801907305881e+01 1.373589048377895638e-01 2.017530060358520672e+00 4.389413727320998562e-03 2.888360249172768848e+57 4.992543094087377094e+53
9.308920741175195417e+02 8.796333744897413709e+00 1.023968801907305881e+01 1.373589048377895638e-01 2.017522904175648168e+00 4.392024492549273518e-03 2.888350162932263777e+57 4.995602984930033965e+53
9.385475938023399749e+02 9.155094043313924956e+00 1.023968801907305881e+01 1.373589048377895638e-01 2.017432129228822202e+00 4.425132404831746274e-03 2.888222142278681921e+57 5.034420067177965823e+53
9.460581690144275626e+02 9.528486455000850341e+00 1.023968801907305881e+01 1.373589048377895638e-01 2.017341813347854007e+00 4.458093114625072233e-03 2.888094754847295501e+57 5.073090426701462338e+53
9.534332917938997980e+02 9.917107753736447151e+00 1.023968801907305881e+01 1.373589048377895638e-01 2.017252366349791881e+00 4.490842668053372268e-03 2.887968694173424958e+57 5.111538575357238155e+53
9.606990506042091056e+02 1.032157905284135246e+01 1.023968801907305881e+01 1.349615794665899315e-01 2.017162704435810916e+00 4.523800710466780589e-03 2.887842457161136729e+57 5.150258023908917269e+53
9.678415892518495411e+02 1.074254679787205724e+01 1.023968801907305881e+01 1.349615794665899315e-01 2.017073451474481693e+00 4.556708472622609044e-03 2.887716886297356901e+57 5.188945270761931884e+53
9.748614871238370370e+02 1.118068379980122273e+01 1.023968801907305881e+01 1.349615794665899315e-01 2.016984961836348234e+00 4.589350099550146625e-03 2.887592380858214097e+57 5.227346082122788269e+53
9.759792573127506330e+02 1.125472487137299993e+01 1.023968801907305881e+01 1.349615794665899315e-01 2.016970432868012697e+00 4.594707556610403559e-03 2.887571930596915731e+57 5.233651292935987247e+53
9.833617323767380185e+02 1.163669031033683687e+01 1.023968801907305881e+01 1.325642540953902715e-01 2.016895515685278806e+00 4.622007214092366256e-03 2.887466259782633714e+57 5.265792857990391288e+53
9.919989904964304515e+02 1.211129514109811112e+01 1.023968801907305881e+01 1.325642540953902715e-01 2.016805750111454909e+00 4.654726332119256231e-03 2.887339626882193114e+57 5.304340348006972721e+53
1.000448982755893439e+03 1.260525682843756989e+01 1.023968801907305881e+01 1.325642540953902715e-01 2.016716982833846039e+00 4.687196308618282216e-03 2.887214496100092144e+57 5.342621657321915628e+53
1.008729383896775630e+03 1.311936484577039330e+01 1.023968801907305881e+01 1.301669287241906392e-01 2.016629183684808257e+00 4.719464119613762942e-03 2.887090880689499209e+57 5.380691738294772237e+53
1.016872341635312182e+03 1.365444086534886914e+01 1.023968801907305881e+01 1.301669287241906392e-01 2.016541023463487736e+00 4.751972211520497438e-03 2.886966854353747498e+57 5.419073592655493818e+53
1.023938613659755333e+03 1.414815639725933316e+01 1.023968801907305881e+01 1.301669287241906392e-01 2.016463222091343432e+00 4.780664406862265674e-03 2.886857358661459664e+57 5.452973811172417591e+53
1.025109055125282566e+03 1.421134007149877654e+01 1.023968801907305881e+01 1.301669287241906392e-01 2.016453393952791551e+00 4.784239880235082766e-03 2.886843499775664628e+57 5.457199996825077563e+53
1.035052229098189628e+03 1.479095252741618260e+01 1.023968801907305881e+01 1.301669287241906392e-01 2.016365779717183671e+00 4.816119170440578967e-03 2.886719873704055845e+57 5.494896129003244937e+53
1.044782322447899105e+03 1.539420459770949279e+01 1.023729069370186018e+01 1.277696033529910069e-01 2.016277859108729587e+00 4.848178248576880296e-03 2.886595843042495828e+57 5.532833223939394823e+53
1.054298075199164941e+03 1.602206042895992155e+01 1.023729069370186018e+01 1.277696033529910069e-01 2.016190605906089672e+00 4.880154421643840765e-03 2.886472907753938370e+57 5.570701404219100521e+53
1.063586883453186374e+03 1.667552349066733086e+01 1.023968801907305881e+01 1.277696033529910069e-01 2.016104780660001872e+00 4.911759457936366695e-03 2.886352131529445932e+57 5.608158384598173881e+53
1.072683658256604531e+03 1.735563817904344219e+01 1.023968801907305881e+01 1.253722779817913746e-01 2.016019418278731656e+00 4.943245037731181651e-03 2.886232032203351092e+57 5.645502283270378115e+53
1.074254679787203713e+03 1.748116010710998935e+01 1.023968801907305881e+01 1.253722779817913746e-01 2.016003936618004921e+00 4.948955809528268746e-03 2.886210243438371268e+57 5.652278731116070280e+53
1.083594670777463762e+03 1.806349148621636758e+01 1.023968801907305881e+01 1.253722779817913746e-01 2.015932834760493897e+00 4.974798757284826754e-03 2.886109896928955321e+57 5.682957552863715590e+53
1.094622623092753656e+03 1.880021473751388328e+01 1.023729069370186018e+01 1.253722779817913746e-01 2.015847126865497163e+00 5.006003190734631403e-03 2.885988957350764198e+57 5.720027577102168784e+53
1.105358394996068455e+03 1.956698539960219918e+01 1.023729069370186018e+01 1.229749526105917701e-01 2.015762934749590229e+00 5.036819206488421519e-03 2.885870305750467357e+57 5.756664572752961879e+53
1.115863304638993213e+03 2.036502896237000115e+01 1.023729069370186018e+01 1.229749526105917701e-01 2.015678374142982232e+00 5.067943814300504730e-03 2.885751293063848873e+57 5.793698628344023085e+53
1.126103027113257667e+03 2.119562089756556489e+01 1.023968801907305881e+01 1.229749526105917701e-01 2.015595063584214142e+00 5.098664090690836065e-03 2.885634060625344721e+57 5.830280909160671713e+53
1.127043263775361538e+03 2.127797116390240717e+01 1.023968801907305881e+01 1.229749526105917701e-01 2.015587033667201933e+00 5.101624864012686833e-03 2.885622753616865063e+57 5.833808193473113162e+53
1.138529342744689984e+03 2.206008869731734379e+01 1.023729069370186018e+01 1.229749526105917701e-01 2.015511677651000255e+00 5.128994182505539762e-03 2.885516402860906588e+57 5.866428959411033962e+53
1.150842972375853833e+03 2.295981399579579119e+01 1.023729069370186018e+01 1.229749526105917701e-01 2.015429074635414430e+00 5.159066571732109051e-03 2.885399836393308052e+57 5.902299077133458107e+53
1.162825916858588243e+03 2.389623477740804347e+01 1.023729069370186018e+01 1.200956250140173681e-01 2.015347154962412457e+00 5.189084329742004592e-03 2.885284418121795554e+57 5.938133434147606117e+53
1.174490189406910076e+03 2.487084767505380256e+01 1.023729069370186018e+01 1.193725349034065325e-01 2.015266228712556007e+00 5.218907849066450888e-03 2.885170558828343148e+57 5.973765483721200589e+53
1.182425864482184579e+03 2.558141762676696018e+01 1.023968801907305881e+01 1.188904748296659847e-01 2.015209607765857225e+00 5.239788099043837799e-03 2.885090861390559913e+57 5.998730200990670089e+53
1.186778128575034998e+03 2.588521036211640691e+01 1.023729069370186018e+01 1.187097023020132897e-01 2.015185617884113434e+00 5.248488839460452478e-03 2.885057012005580536e+57 6.009137847620699337e+53
1.200777558217668229e+03 2.694094404201160131e+01 1.023729069370186018e+01 1.180468697006200191e-01 2.015104843919138577e+00 5.277803469562063025e-03 2.884942960255798068e+57 6.044222302096127051e+53
1.214344297039991488e+03 2.803973603927307323e+01 1.023729069370186018e+01 1.173237795900091834e-01 2.015025200138056860e+00 5.306873183474941982e-03 2.884830645393413623e+57 6.079043150475829813e+53
1.227507665739088225e+03 2.918334249631602262e+01 1.023729069370186018e+01 1.166609469886159267e-01 2.014946852260422805e+00 5.335687865914431720e-03 2.884720359585236970e+57 6.113588044769066667e+53
1.240296168090374977e+03 3.037359118018870774e+01 1.023729069370186018e+01 1.159981143872226561e-01 2.014869433050838765e+00 5.364237367671345624e-03 2.884611420745200775e+57 6.147844554956099297e+53
1.240529951186605331e+03 3.039714466232595313e+01 1.023729069370186018e+01 1.159981143872226561e-01 2.014867938373768208e+00 5.364788410542677653e-03 2.884609315744740697e+57 6.148506037758469271e+53
1.255964685289554154e+03 3.161238440379810299e+01 1.023729069370186018e+01 1.153352817858293855e-01 2.014791582600675035e+00 5.392470834558743195e-03 2.884501499888453429e+57 6.181752877472023436e+53
1.271165124641776401e+03 3.290170206627791316e+01 1.023729069370186018e+01 1.146121916752185499e-01 2.014714809614467583e+00 5.420422806284145613e-03 2.884393170295249109e+57 6.215352436946640648e+53
1.285871850988697815e+03 3.424360481735939743e+01 1.023729069370186018e+01 1.139493590738252793e-01 2.014639501611576566e+00 5.448083884568668579e-03 2.884287129560558217e+57 6.248631564099059534e+53
1.300121218798444261e+03 3.564023735080083810e+01 1.023729069370186018e+01 1.132865264724320226e-01 2.014565324458410522e+00 5.475443726367950140e-03 2.884182756994833369e+57 6.281577448558040567e+53
1.301489256973396550e+03 3.578567859739395374e+01 1.023729069370186018e+01 1.132262689632144437e-01 2.014557817692101960e+00 5.478214409161316287e-03 2.884172191991737542e+57 6.284915432711502655e+53
1.317231812312183365e+03 3.709383183214089996e+01 1.023729069370186018e+01 1.126236938710387520e-01 2.014490873011523853e+00 5.502454325459895518e-03 2.884077651719057886e+57 6.314133373625651202e+53
1.334075614945224743e+03 3.860671146625323047e+01 1.023729069370186018e+01 1.119608612696454952e-01 2.014417506566974048e+00 5.529143913096666238e-03 2.883974110466911881e+57 6.346331338948130222e+53
1.350333950444478887e+03 4.018129421040470106e+01 1.023729069370186018e+01 1.112980286682522107e-01 2.014345771421743425e+00 5.555506384797922678e-03 2.883873116651930756e+57 6.378163352050971535e+53
1.365444086534885400e+03 4.175751183686308821e+01 1.023729069370186018e+01 1.106351960668589679e-01 2.014277843948121038e+00 5.580562967999128619e-03 2.883777526454515656e+57 6.408445494185570798e+53
1.366213435211393971e+03 4.182009663875141570e+01 1.023729069370186018e+01 1.106351960668589679e-01 2.014275168908427283e+00 5.581529732011476612e-03 2.883773751454709529e+57 6.409614500592015662e+53
1.385407823237570938e+03 4.352573796444896459e+01 1.023729069370186018e+01 1.099723634654656973e-01 2.014204316292992125e+00 5.607165636469937410e-03 2.883673668938811974e+57 6.440627471912433681e+53
1.403863762136831383e+03 4.530094422580559410e+01 1.023729069370186018e+01 1.093095308640724406e-01 2.014134921343548434e+00 5.632448882060527885e-03 2.883575760774545171e+57 6.471241817595913321e+53
1.421641737030573267e+03 4.714855264316771155e+01 1.023729069370186018e+01 1.086466982626791838e-01 2.014067264987189354e+00 5.657369027839968811e-03 2.883480564814878161e+57 6.501444333684299325e+53
1.432541639097984898e+03 4.837636166394371173e+01 1.023729069370186018e+01 1.082248956981561733e-01 2.014024402218308030e+00 5.673200415406127670e-03 2.883420243637745804e+57 6.520646082717782678e+53
1.440447415450528069e+03 4.907151615350301910e+01 1.023729069370186018e+01 1.079838656612858994e-01 2.014000286840956999e+00 5.681899765464290715e-03 2.883386183656857251e+57 6.531203242308388944e+53
1.461277282038693556e+03 5.107290812992651041e+01 1.023729069370186018e+01 1.073210330598926288e-01 2.013933610930529916e+00 5.706023266503715968e-03 2.883291968379614356e+57 6.560496601407995367e+53
1.481272236349582272e+03 5.315592729371389424e+01 1.023729069370186018e+01 1.066582004584993720e-01 2.013868788694484380e+00 5.729758414920174334e-03 2.883200628415081937e+57 6.589345320061329650e+53
1.500502351284009592e+03 5.532390282665235759e+01 1.023729069370186018e+01 1.059953678571061153e-01 2.013805588652778589e+00 5.753095014686042917e-03 2.883111732386772151e+57 6.617736316871819159e+53
1.502936347219747176e+03 5.562430143749105582e+01 1.023729069370186018e+01 1.059351103478885364e-01 2.013797118197821145e+00 5.756226102330083347e-03 2.883099807669057119e+57 6.621547556275813798e+53
1.523214382092243568e+03 5.758029969189963282e+01 1.023729069370186018e+01 1.053927927649304236e-01 2.013742331552381692e+00 5.775986218195959879e-03 2.883022370080680729e+57 6.645613605247130239e+53
1.545561046489079217e+03 5.992872417185531475e+01 1.023729069370186018e+01 1.047299601635371530e-01 2.013680566455973597e+00 5.798458539310232147e-03 2.882935206891875336e+57 6.673006921747055413e+53
1.566985807170614635e+03 6.237292963189555906e+01 1.023729069370186018e+01 1.040671275621438963e-01 2.013620750696937023e+00 5.820507624364415142e-03 2.882851047384044599e+57 6.699909897805031378e+53
1.576790232231239088e+03 6.359497030824127251e+01 1.023729069370186018e+01 1.037658400160560435e-01 2.013592247651057043e+00 5.831056563139915168e-03 2.882810950107727989e+57 6.712790119666793414e+53
1.590379348155742719e+03 6.491682251918297197e+01 1.023729069370186018e+01 1.034042949607506257e-01 2.013561525734134605e+00 5.842100692683696236e-03 2.882767515209841080e+57 6.726282850311651976e+53
1.615182358525962400e+03 6.756446860613849026e+01 1.023729069370186018e+01 1.028017198685749339e-01 2.013503164887414876e+00 5.863234941856241590e-03 2.882685072539337304e+57 6.752121137189016805e+53
1.638893612634298279e+03 7.032009948855599646e+01 1.023729069370186018e+01 1.021388872671816772e-01 2.013446912501134278e+00 5.883922077210351591e-03 2.882605886113995351e+57 6.777437073749840787e+53
1.654273277147860426e+03 7.227253572773486212e+01 1.023729069370186018e+01 1.017170847026586666e-01 2.013409332612128289e+00 5.897833637022636792e-03 2.882553028395439283e+57 6.794475125025595386e+53
1.663527322339586362e+03 7.318811934874226210e+01 1.023729069370186018e+01 1.015363121750059577e-01 2.013391761608782637e+00 5.904137990554047914e-03 2.882528184763713671e+57 6.802201004668255604e+53
1.690855422017163619e+03 7.617311199449405024e+01 1.023729069370186018e+01 1.008734795736127010e-01 2.013337124703854286e+00 5.923862016874770035e-03 2.882450957994372382e+57 6.826387251043097773e+53
1.716913325308176127e+03 7.927984818516107168e+01 1.023729069370186018e+01 1.002106469722194443e-01 2.013284685884385805e+00 5.943115954174777935e-03 2.882377112516768765e+57 6.850019873994478347e+53
1.735563817904344660e+03 8.171280016682868563e+01 1.023729069370186018e+01 9.978884440769647535e-02 2.013246224765874892e+00 5.957358658438955540e-03 2.882323012867529208e+57 6.867516434251655081e+53
1.743448228560061807e+03 8.251329325650368673e+01 1.023729069370186018e+01 9.960807188004376644e-02 2.013233606225877548e+00 5.961879200182090312e-03 2.882305174533080252e+57 6.873073216989295399e+53
1.773329438927454703e+03 8.587861505653239647e+01 1.023729069370186018e+01 9.894523927865046808e-02 2.013182982320285586e+00 5.980124492437092695e-03 2.882233598589748671e+57 6.895513730932275598e+53
1.801756647290791534e+03 8.938119220501185680e+01 1.023729069370186018e+01 9.834266418647477637e-02 2.013134637232348645e+00 5.997877999555710320e-03 2.882165520867783079e+57 6.917370562607369911e+53
1.820848953814942206e+03 9.196476032688161695e+01 1.023729069370186018e+01 9.792086162195179355e-02 2.013101321139835420e+00 6.010229975773658667e-03 2.882118658689391357e+57 6.932589991374777643e+53
1.830946689743120714e+03 9.302662268983112881e+01 1.023729069370186018e+01 9.774008909429908465e-02 2.013087652919312021e+00 6.015117053487804843e-03 2.882099336723436197e+57 6.938615499999133260e+53
1.863366602008247355e+03 9.682073281397710218e+01 1.023729069370186018e+01 9.707725649290582792e-02 2.013041286744218894e+00 6.031819420573339939e-03 2.882033769575847589e+57 6.959220800075744874e+53
1.894148902304125841e+03 1.007695865074145587e+02 1.023729069370186018e+01 9.647468140073013620e-02 2.012997319994141776e+00 6.048009243953597798e-03 2.881971893632277359e+57 6.979213175892034011e+53
1.910324978203540240e+03 1.030639689627502946e+02 1.023729069370186018e+01 9.611313634542471840e-02 2.012973383367824720e+00 6.056901072594217915e-03 2.881938220409267991e+57 6.990201651467778219e+53
1.926826881304220706e+03 1.048794950187507311e+02 1.023729069370186018e+01 9.587210630855444449e-02 2.012954447395078894e+00 6.063657810581351247e-03 2.881911436496099858e+57 6.998557210505605435e+53
1.961726099927221640e+03 1.091570270021779550e+02 1.023489336833065799e+01 9.520927370716118776e-02 2.012912606832702345e+00 6.078757398621774215e-03 2.881852285158185305e+57 7.017242122168994230e+53
1.994811895785143179e+03 1.136090190158138711e+02 1.023729069370186018e+01 9.460669861498548217e-02 2.012873245446159309e+00 6.093325192942922186e-03 2.881796947451120826e+57 7.035286408217794387e+53
2.004197830194792004e+03 1.150212620425667041e+02 1.023729069370186018e+01 9.442592608733277326e-02 2.012861439400155383e+00 6.097721155846419494e-03 2.881780329324762903e+57 7.040734731067444759e+53
2.031870329310179841e+03 1.182425864482185887e+02 1.023729069370186018e+01 9.400412352280979045e-02 2.012834490735340598e+00 6.107322424468178586e-03 2.881742178705586495e+57 7.052642724747665516e+53
2.069150840101583981e+03 1.230651348905522156e+02 1.023489336833065799e+01 9.340154843063409873e-02 2.012797510631320286e+00 6.120764575736228549e-03 2.881689979293506171e+57 7.069327523343805343e+53
2.102683568706142523e+03 1.278401396086306079e+02 1.023729069370186018e+01 9.279897333845840701e-02 2.012764471716301351e+00 6.133054742723437203e-03 2.881643553652617411e+57 7.084596691611457462e+53
2.104911658216704836e+03 1.280843719725480412e+02 1.023729069370186018e+01 9.279897333845840701e-02 2.012762781053474725e+00 6.133654716525990987e-03 2.881641168723185341e+57 7.085342651688217172e+53
2.146826940517993080e+03 1.333083196812190749e+02 1.023489336833065799e+01 9.219639824628270142e-02 2.012728347837288823e+00 6.145948156668096067e-03 2.881592392450149240e+57 7.100633708521683327e+53
2.186356133467502787e+03 1.387453271819835834e+02 1.023729069370186018e+01 9.159382315410702358e-02 2.012696500842184655e+00 6.157683510008650496e-03 2.881547584962533680e+57 7.115244353145176285e+53
2.206008869731730101e+03 1.417759532326210206e+02 1.023729069370186018e+01 9.123227809880160577e-02 2.012680169393404217e+00 6.163795567659524979e-03 2.881524619865809993e+57 7.122859226475863399e+53
2.228254837570297241e+03 1.444040841627062264e+02 1.023729069370186018e+01 9.099124806193131798e-02 2.012665890662773460e+00 6.168831946911291185e-03 2.881504397467866555e+57 7.129138826051134317e+53
2.272401852879506350e+03 1.502936347219747120e+02 1.023489336833065799e+01 9.038867296975562626e-02 2.012636606725692445e+00 6.179390096494066092e-03 2.881462983616452577e+57 7.142311325794809323e+53
2.314023809357166556e+03 1.564233918238165586e+02 1.023729069370186018e+01 8.978609787757993455e-02 2.012609872867703764e+00 6.189375088131584927e-03 2.881425454004615443e+57 7.154780214185423867e+53
2.314411548062647853e+03 1.564895473478336498e+02 1.023729069370186018e+01 8.978609787757993455e-02 2.012609600640467011e+00 6.189477793398895714e-03 2.881425070712865819e+57 7.154908515810088842e+53
2.363083381957265829e+03 1.628031523419514031e+02 1.023489336833065799e+01 8.918352278540424283e-02 2.012583470306847477e+00 6.198738540779756556e-03 2.881388010022442753e+57 7.166486625676516924e+53
2.409256447359710364e+03 1.694431127176279688e+02 1.023729069370186018e+01 8.858094769322853723e-02 2.012559722523111105e+00 6.207522026891778774e-03 2.881354621802512052e+57 7.177477729013844026e+53
2.428141104644392271e+03 1.725445123431275363e+02 1.023729069370186018e+01 8.833991765635826332e-02 2.012549691259276408e+00 6.211319262847785939e-03 2.881340519914261827e+57 7.182232071354855332e+53
2.458961127010339169e+03 1.763538852560687360e+02 1.023489336833065799e+01 8.797837260105285939e-02 2.012537114473667010e+00 6.215694372064428652e-03 2.881322670991105795e+57 7.187714928880899175e+53
2.510021367200623445e+03 1.835465150875682241e+02 1.023489336833065799e+01 8.743605501809470493e-02 2.012516218856932326e+00 6.223261767931366831e-03 2.881293150266798759e+57 7.197203689336571727e+53
2.547459300831355904e+03 1.894787651349363955e+02 1.023729069370186018e+01 8.695399494435415710e-02 2.012501463709513327e+00 6.228864798097193990e-03 2.881272469164856601e+57 7.204234308986689832e+53
2.560664950826982476e+03 1.910324978203544219e+02 1.023729069370186018e+01 8.683347992591904096e-02 2.012497462739813336e+00 6.230227731909756400e-03 2.881266797085409501e+57 7.205946322664835740e+53
2.616934088449676437e+03 1.988237979134226237e+02 1.023489336833065799e+01 8.623090483374333537e-02 2.012479533687452360e+00 6.236566462925930039e-03 2.881241339677958139e+57 7.213910550029458220e+53
2.669652992404712222e+03 2.069328677987143692e+02 1.023729069370186018e+01 8.568858725078520866e-02 2.012464377453233588e+00 6.242309785072388748e-03 2.881220124308363182e+57 7.221132115775915272e+53
2.672640760859985676e+03 2.074950780380480069e+02 1.023729069370186018e+01 8.562832974156764365e-02 2.012463436771590786e+00 6.242679576129912984e-03 2.881218799546561202e+57 7.221597137982188418e+53
2.730674494886562570e+03 2.153726677831921847e+02 1.023489336833065799e+01 8.508601215860951694e-02 2.012449706394846771e+00 6.247412635111128550e-03 2.881199237729108510e+57 7.227556009786128687e+53
2.788380360950119666e+03 2.241566867626308976e+02 1.023729069370186018e+01 8.454369457565139023e-02 2.012437757550143314e+00 6.251914214454649260e-03 2.881182499492938789e+57 7.233226709601134224e+53
2.803973603927304339e+03 2.270717317318549249e+02 1.023729069370186018e+01 8.436292204799866745e-02 2.012434356074821906e+00 6.253247875992799971e-03 2.881177678927005390e+57 7.234906777560078903e+53
2.851991293285007941e+03 2.332989637802195944e+02 1.023489336833065799e+01 8.394111948347569852e-02 2.012426734844961373e+00 6.255781347046345843e-03 2.881166823407206500e+57 7.238103266039979778e+53
2.914917601143230058e+03 2.428141104644394375e+02 1.023489336833065799e+01 8.339880190051757181e-02 2.012417977576776096e+00 6.259034594609526672e-03 2.881154517462792939e+57 7.242208186404319747e+53
2.941760107329652783e+03 2.478789452672733375e+02 1.023729069370186018e+01 8.309751435442973289e-02 2.012414229479431160e+00 6.260490340398680228e-03 2.881149129915484687e+57 7.244044327704764248e+53
2.981689179017668266e+03 2.527173343820734601e+02 1.023489336833065799e+01 8.279622680834186621e-02 2.012410610632845209e+00 6.261658242547049960e-03 2.881144070558793580e+57 7.245521167564421263e+53
3.050048065175214560e+03 2.630244633436736308e+02 1.023489336833065799e+01 8.225390922538375338e-02 2.012405089222191190e+00 6.263658934964728975e-03 2.881136267209770637e+57 7.248048334723218701e+53
3.086317402187837615e+03 2.702425742175175856e+02 1.023729069370186018e+01 8.189236417007833557e-02 2.012402001366126569e+00 6.264691081557411181e-03 2.881131476136389479e+57 7.249349294485765614e+53
3.120677610809615999e+03 2.737519707003330609e+02 1.023489336833065799e+01 8.171159164242561279e-02 2.012401301454494362e+00 6.265033830278939064e-03 2.881130913535750711e+57 7.249784625853044438e+53
3.194761661716232538e+03 2.849170016721881780e+02 1.023489336833065799e+01 8.110901655024992107e-02 2.012399059661705625e+00 6.265779596016480928e-03 2.881127685757014154e+57 7.250724435839147906e+53
3.086317402187837615e+03 2.914659307919308162e+02 1.026126394741385539e+01 8.080772900416206828e-02 2.012018687111682969e+00 6.266335183486195469e-03 2.880418516464574229e+57 7.251389976430663922e+53
2.941760107329652783e+03 2.921927784316265502e+02 1.029003185186825142e+01 8.080772900416206828e-02 2.010729846992147962e+00 6.266740805378218787e-03 2.878028303530588711e+57 7.251869298856032329e+53
2.803973603927304339e+03 2.923847698898632075e+02 1.031400510558024841e+01 8.080772900416206828e-02 2.008535034558948329e+00 6.267115146929331734e-03 2.873970446198190809e+57 7.252311778859472715e+53
2.672640760859985676e+03 2.924607275971424656e+02 1.034037568466344403e+01 8.080772900416206828e-02 2.005385843182294625e+00 6.267469196696660166e-03 2.868164656038527924e+57 7.252730394968845573e+53
2.547459300831355904e+03 2.924952935061288031e+02 1.036674626374663966e+01 8.080772900416206828e-02 2.001245181843412713e+00 6.267805382479968261e-03 2.860553532554846218e+57 7.253127989149052448e+53
2.428141104644391362e+03 2.925132326648752041e+02 1.039071951745863487e+01 8.080772900416206828e-02 1.996098655293933488e+00 6.268124986764333356e-03 2.851123923823068903e+57 7.253506061269243512e+53
2.314411548062647853e+03 2.925268068702709456e+02 1.041709009654183227e+01 8.080772900416206828e-02 1.989975949607179828e+00 6.268428989020043314e-03 2.839945014831843913e+57 7.253865757667254464e+53
2.206008869731730101e+03 2.925383839930553904e+02 1.044106335025382748e+01 8.080772900416206828e-02 1.982987563864255787e+00 6.268718174416266532e-03 2.827233817341150962e+57 7.254207999422944382e+53
2.102683568706142069e+03 2.925357826826534620e+02 1.046743392933702488e+01 8.080772900416206828e-02 1.975298277650213263e+00 6.268993131659486746e-03 2.813303595515213904e+57 7.254533481662491820e+53
2.004197830194792004e+03 2.925166706056625117e+02 1.049380450842022228e+01 8.080772900416206828e-02 1.966998719054099842e+00 6.269254547785380570e-03 2.798329952623774977e+57 7.254843011762847877e+53
1.910324978203540240e+03 2.924917283602276825e+02 1.052257241287461653e+01 8.080772900416206828e-02 1.958101212297046478e+00 6.269503194913684206e-03 2.782346077688943589e+57 7.255137492908254362e+53
1.820848953814942206e+03 2.924653092633182041e+02 1.054894299195781393e+01 8.080772900416206828e-02 1.948593308837989202e+00 6.269739727430691072e-03 2.765340963665176075e+57 7.255417692350385747e+53
1.735563817904344205e+03 2.924383859791199711e+02 1.057531357104100600e+01 8.080772900416206828e-02 1.938449081076974778e+00 6.269964737607903842e-03 2.747280449236560048e+57 7.255684305509701883e+53
1.654273277147860426e+03 2.924116853095014790e+02 1.060408147549540381e+01 8.080772900416206828e-02 1.927632313988671964e+00 6.270178787067867861e-03 2.728113823147043969e+57 7.255937992001501182e+53
1.576790232231239088e+03 2.923856402642619514e+02 1.063045205457859943e+01 8.080772900416206828e-02 1.916100711000174650e+00 6.270382403303175270e-03 2.707781014331168298e+57 7.256179371592558779e+53
1.502936347219747176e+03 2.923602545226733582e+02 1.065921995903299546e+01 8.080772900416206828e-02 1.903809131644964125e+00 6.270576087580929416e-03 2.686217771874656393e+57 7.256409033390578610e+53
1.432541639097984898e+03 2.923354531535747469e+02 1.068559053811619108e+01 8.080772900416206828e-02 1.890706191144312598e+00 6.270760316627654873e-03 2.663350953930647687e+57 7.256627537819829441e+53
1.365444086534885400e+03 2.923115730667863090e+02 1.071435844257058534e+01 8.080772900416206828e-02 1.876734295140819686e+00 6.270935545845107879e-03 2.639098706571728539e+57 7.256835420245186960e+53
1.301489256973396550e+03 2.922884147740801950e+02 1.074312634702498315e+01 8.080772900416206828e-02 1.861834712948098991e+00 6.271102206632944015e-03 2.613379321156487147e+57 7.257033187974919033e+53
1.240529951186605331e+03 2.922659277657614894e+02 1.076949692610817699e+01 8.080772900416206828e-02 1.845940535690400175e+00 6.271260719596521115e-03 2.586100204221365381e+57 7.257221336323827973e+53
1.182425864482184579e+03 2.922445068917379558e+02 1.079826483056257480e+01 8.080772900416206828e-02 1.828978557950279304e+00 6.271411453606528380e-03 2.557160741864352453e+57 7.257400299355696940e+53
1.127043263775361538e+03 2.922239459275727995e+02 1.082703273501696906e+01 8.080772900416206828e-02 1.810874103141076663e+00 6.271554687042797151e-03 2.526460881700651438e+57 7.257570411053186698e+53
1.074254679787203713e+03 2.922045256929379775e+02 1.085340331410016468e+01 8.080772900416206828e-02 1.791540310457512053e+00 6.271690613387012961e-03 2.493884296507770269e+57 7.257731909600821743e+53
1.023938613659755333e+03 2.921865123270277991e+02 1.088217121855456249e+01 8.080772900416206828e-02 1.770886604004442200e+00 6.271819384880309572e-03 2.459311704022470748e+57 7.257884985976118764e+53
9.759792573127506330e+02 2.921697029300050303e+02 1.091093912300895674e+01 8.080772900416206828e-02 1.748815722583556775e+00 6.271941139903546708e-03 2.422617499826223686e+57 7.258029814593407234e+53
9.302662268983094691e+02 2.921544688734458077e+02 1.093730970209215236e+01 8.080772900416206828e-02 1.725215568625720231e+00 6.272056027184144504e-03 2.383656605085951918e+57 7.258166580658078271e+53
8.866943087401134562e+02 2.921405962592767764e+02 1.096368028117534799e+01 8.080772900416206828e-02 1.699973795072043270e+00 6.272164209990137469e-03 2.342288450748648059e+57 7.258295484902592083e+53
8.451632171722952762e+02 2.921280678297289910e+02 1.099244818562974579e+01 8.080772900416206828e-02 1.672958647938612042e+00 6.272265875619117102e-03 2.298347963825015162e+57 7.258416754515807392e+53
8.055773637207155389e+02 2.921168990159998202e+02 1.101642143934174278e+01 8.080772900416206828e-02 1.644031490269813212e+00 6.272361238751282368e-03 2.251664973264568145e+57 7.258530647547716348e+53
7.678456370953532542e+02 2.921068338201438905e+02 1.104279201842493841e+01 8.080772900416206828e-02 1.613036905570176094e+00 6.272450534120652815e-03 2.202051161064386053e+57 7.258637443665845867e+53
7.318811934874224789e+02 2.920981688158751126e+02 1.106676527213693362e+01 8.080772900416206828e-02 1.579797715103349542e+00 6.272534015434897900e-03 2.149291952362002863e+57 7.258737442839156034e+53
6.976012566885947308e+02 2.920904796006996094e+02 1.109073852584892883e+01 8.086798651337964716e-02 1.544135837670206790e+00 6.272611976045922889e-03 2.093181193727367544e+57 7.258830992180650594e+53
6.649269275722558632e+02 2.920838303651732417e+02 1.111231445418972541e+01 8.086798651337964716e-02 1.505842149872594904e+00 6.272684706141356918e-03 2.033475882052500416e+57 7.258918431437468034e+53
6.337830024982929444e+02 2.920778823504284105e+02 1.113389038253052377e+01 8.086798651337964716e-02 1.464711040576616385e+00 6.272752523402081587e-03 1.969951245718545866e+57 7.259000132389514140e+53
6.040978002234702444e+02 2.920723468376706933e+02 1.115306898550011994e+01 8.086798651337964716e-02 1.420496226962788988e+00 6.272815770600304215e-03 1.902334938958986471e+57 7.259076495517746281e+53
5.758029969189956319e+02 2.920669899562597038e+02 1.116985026309851747e+01 8.086798651337964716e-02 1.372949007927458220e+00 6.272874808476353904e-03 1.830365562859515749e+57 7.259147941146976444e+53


==> anc/Fig05_m_f0.2GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]     Radius_OM [km]           Radius_DM [km]         Mass_OM [M_\odot]          Mass_DM [M_\odot]         Tidal Deformability
9.449956268086876321e+01 1.301489256973396550e+03 1.110135493769096726e+01 4.328323563138032881e+01 1.336002476950276963e+00 6.398697884145015946e-02 2.731200685209913445e+03
9.484667458943410168e+01 1.292291930031554784e+03 1.110135493769096726e+01 4.197365800409314573e+01 1.338252569219521071e+00 6.162993968966681141e-02 2.271869980812829908e+03
9.540831179838959031e+01 1.275024592412264610e+03 1.110307580185297383e+01 3.986387854147280052e+01 1.341942645747170149e+00 5.783311822201580438e-02 1.681507624474065778e+03
9.597327475762413940e+01 1.254739724434168465e+03 1.110307580185297383e+01 3.777474944879653407e+01 1.345714597482049912e+00 5.407891269055584149e-02 1.243922593187574876e+03
9.654158316066005341e+01 1.231211768591911550e+03 1.110479666601498216e+01 3.571487504687438275e+01 1.349574691136720794e+00 5.038179363058329502e-02 9.273303199551269245e+02
9.663789538890519282e+01 1.226872867223636149e+03 1.110479666601498216e+01 3.536898135031101020e+01 1.350236584861019606e+00 4.976106939706194388e-02 8.827491703830872893e+02
9.711325681763544537e+01 1.197688971346386325e+03 1.110651753017699050e+01 3.338482497151715478e+01 1.353712144729890765e+00 4.615996627974783967e-02 6.734116998407653227e+02
9.768831565599462863e+01 1.158357471490418902e+03 1.110995925850100008e+01 3.108230872275204959e+01 1.358010766694411453e+00 4.197731834213775520e-02 5.027886191373838756e+02
9.771340493216327161e+01 1.156534350371755636e+03 1.110995925850100008e+01 3.098421946551765771e+01 1.358200867083317442e+00 4.179887813716608169e-02 4.970259214332593842e+02
9.826677972118291393e+01 1.103133075110804612e+03 1.111340098682501676e+01 2.847519951731172583e+01 1.362756245818122380e+00 3.719350613698325925e-02 3.791911068701040790e+02
9.839271182955684480e+01 1.090228449355709245e+03 1.111340098682501676e+01 2.792796471379356049e+01 1.363812045162480890e+00 3.618779947827460708e-02 3.601802207182238362e+02
9.884866917734522929e+01 1.028977593537242228e+03 1.111856357931103645e+01 2.564609883497252696e+01 1.368041301084740979e+00 3.195438515879707453e-02 3.005829666125726476e+02
9.885765833250356138e+01 1.027723968079714041e+03 1.111856357931103645e+01 2.560307723092235932e+01 1.368125946364566747e+00 3.187412757646263667e-02 2.997257775925045848e+02
9.918841474554639603e+01 9.688029652773271891e+02 1.112200530763505135e+01 2.374798566427901747e+01 1.371605090950008377e+00 2.839597342428780077e-02 2.700494318094122264e+02
9.942759495051288354e+01 9.132599945916042543e+02 1.112716790012107104e+01 2.221985828841696886e+01 1.374494991978548741e+00 2.550508819038549077e-02 2.528921038081520578e+02
9.943400430802900303e+01 9.113584654457115448e+02 1.112716790012107104e+01 2.216995322771877142e+01 1.374584425070032312e+00 2.541208156913106822e-02 2.525028650950354177e+02
9.960221651944348764e+01 8.609013882226350916e+02 1.113060962844508595e+01 2.093093103107386810e+01 1.376951130949396251e+00 2.305027441651327086e-02 2.432019663989996729e+02
9.972868457260526043e+01 8.115445816446742811e+02 1.113405135676909907e+01 1.982613623906549805e+01 1.379068858955631249e+00 2.093306051012716260e-02 2.374734907565221818e+02
9.981877358826638158e+01 7.650174770382757288e+02 1.113749308509311220e+01 1.886589403666569709e+01 1.380917051067575008e+00 1.908481698750627911e-02 2.338743136130452740e+02
9.988093816060764141e+01 7.211578432178538378e+02 1.114093481341712533e+01 1.802439146144436677e+01 1.382545763731907407e+00 1.745584295073015699e-02 2.315484583706312947e+02
9.992138398919185249e+01 6.798127499623204812e+02 1.114437654174113845e+01 1.727581555097140154e+01 1.383992348381740012e+00 1.600893505304715539e-02 2.300018752969316438e+02
9.994480765927660570e+01 6.408380347764219778e+02 1.114781827006515336e+01 1.660984112027476556e+01 1.385285623365783758e+00 1.471546906156986911e-02 2.297205304380374571e+02
9.995478676803752194e+01 6.040978002234708129e+02 1.115125999838916648e+01 1.600925952773438965e+01 1.386448056939451057e+00 1.355293512535903425e-02 2.292359505469436556e+02
9.995411215030694052e+01 5.694639400767721327e+02 1.115298086255117127e+01 1.546718731670224578e+01 1.387497704500310514e+00 1.250328988463915957e-02 2.281763010197171582e+02
9.994501000747590069e+01 5.368156926375148714e+02 1.115642259087518617e+01 1.497329930220629102e+01 1.388449316988913163e+00 1.155183542852200075e-02 2.279149927576119694e+02
9.992921812855789199e+01 5.060392196616438127e+02 1.115814345503719451e+01 1.452415375592251756e+01 1.389314895002230488e+00 1.068644419921522572e-02 2.285452685643982988e+02
9.990816219569219925e+01 4.770272094275015320e+02 1.116158518336120409e+01 1.411114635704087839e+01 1.390104608509393769e+00 9.896980148661161172e-03 2.277486702491871142e+02
9.988298723179860872e+01 4.496785025602188171e+02 1.116330604752321243e+01 1.373255624139938114e+01 1.390826971729802075e+00 9.174889188735050466e-03 2.278530091452905992e+02
9.985462252927712257e+01 4.238977393081655691e+02 1.116502691168522077e+01 1.338149995234999423e+01 1.391489211721786745e+00 8.512885148964522558e-03 2.279590246441463819e+02
9.982383918272269341e+01 3.995950270415925729e+02 1.116846864000923389e+01 1.305797748989271234e+01 1.392097596861229469e+00 7.904710226152855679e-03 2.288209686733106594e+02
9.979126459215902401e+01 3.766856268140876978e+02 1.117018950417124046e+01 1.275682626154151755e+01 1.392657517949072332e+00 7.344952836461398488e-03 2.282470860735887470e+02
9.975741368075186699e+01 3.550896578939484698e+02 1.117191036833324702e+01 1.247804626729641697e+01 1.393173661835801269e+00 6.828902613251785700e-03 2.286273403949237775e+02
9.972272104900974909e+01 3.347318192352264532e+02 1.117363123249525536e+01 1.221647491467138202e+01 1.393650182409394755e+00 6.352435021620401676e-03 2.287303318861829666e+02
9.968753024912804506e+01 3.155411269172701623e+02 1.117535209665726192e+01 1.197211220366641449e+01 1.394090648063256888e+00 5.911921579080512378e-03 2.295366779624144726e+02
9.965214167402322687e+01 2.974506666372597010e+02 1.117707296081926671e+01 1.174323727011950780e+01 1.394498313324883831e+00 5.504153103822242814e-03 2.289653947006224257e+02
9.961678531186329622e+01 2.803973603927307181e+02 1.117879382498127505e+01 1.152985011403066551e+01 1.394875973669495339e+00 5.126281453822495102e-03 2.299531704593574659e+02
9.958166497607511758e+01 2.643217465405481903e+02 1.117879382498127505e+01 1.132850900707586916e+01 1.395226207662400464e+00 4.775767350668464091e-03 2.295412124259197810e+02
9.954694758578777680e+01 2.491677724654398105e+02 1.118051468914327984e+01 1.113921394925511876e+01 1.395551313569477259e+00 4.450340092717768037e-03 2.300882971400900203e+02
9.951275416034806653e+01 2.348825991351609161e+02 1.118223555330528995e+01 1.096024407640641130e+01 1.395853281634844567e+00 4.147963579177325194e-03 2.297926914440274402e+02
9.947919628062419406e+01 2.214164168608157013e+02 1.118395641746729474e+01 1.079159938852974143e+01 1.396133963860038296e+00 3.866805937265564274e-03 2.298664278087831576e+02
9.944635513204195831e+01 2.087222716199228785e+02 1.118395641746729474e+01 1.063155902146311149e+01 1.396395001004447245e+00 3.605216776978451693e-03 2.301459112212848197e+02
9.943400430802900303e+01 2.041100798048393585e+02 1.118567728162930308e+01 1.057304963995487768e+01 1.396488328928341849e+00 3.511009337929299392e-03 2.301838528448760997e+02
9.941444648998245270e+01 1.967559013366481224e+02 1.118567728162930308e+01 1.048012297520651082e+01 1.396638675154292519e+00 3.361702208530811808e-03 2.308733731777292917e+02
9.938344478046703045e+01 1.854755815483451897e+02 1.118739814579130787e+01 1.033557038559793639e+01 1.396865925356483240e+00 3.134920113564621056e-03 2.304135958680067233e+02
9.935332282833256556e+01 1.748419799202699494e+02 1.118739814579130787e+01 1.019618038847538521e+01 1.397077606352786106e+00 2.923652233221722425e-03 2.305857459037918034e+02
9.932410481218421694e+01 1.648180191011931868e+02 1.118911900995331621e+01 1.006195298383885550e+01 1.397274834793547527e+00 2.726785916694797560e-03 2.306556682751672724e+02
9.929581121304411795e+01 1.553687474417119176e+02 1.118911900995331621e+01 9.931167307526338917e+00 1.397458612719560955e+00 2.543301563926246827e-03 2.315706782984422318e+02
9.926845941689772701e+01 1.464612171244793331e+02 1.119083987411532277e+01 9.803823359537833682e+00 1.397629910836368561e+00 2.372260457616195105e-03 2.308379255563785932e+02
9.924204196759845331e+01 1.380643692814181236e+02 1.119083987411532277e+01 9.679921139873343350e+00 1.397789548405788063e+00 2.212796027926892516e-03 2.310308366389049013e+02
9.921656977285176993e+01 1.301489256973396493e+02 1.119256073827732934e+01 9.557739784370861358e+00 1.397938368490644789e+00 2.064106332462834186e-03 2.312004403463809581e+02


==> anc/Fig05_m_f0.4GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]     Radius_OM [km]           Radius_DM [km]         Mass_OM [M_\odot]          Mass_DM [M_\odot]         Tidal Deformability
8.369134605688215345e+01 1.031028186775027052e+03 9.913115837184278689e+00 2.764761889078365797e+01 8.957742807468338508e-01 5.040293201972103621e-01 2.280326976273004220e+03
8.443332384382631517e+01 1.039689844239775084e+03 9.911609973477755631e+00 2.744733987164172717e+01 8.987690161200672101e-01 5.009822297023964754e-01 2.179312852026187102e+03
8.518187974263337026e+01 1.048413944058635252e+03 9.911609973477755631e+00 2.727567214094865022e+01 9.017652804782022580e-01 4.979753272558658517e-01 2.083284108921895040e+03
8.593707207250969304e+01 1.057202650423347677e+03 9.910104109771232572e+00 2.707539312180672297e+01 9.047624220400065642e-01 4.950095858394735759e-01 1.990568574480864527e+03
8.669895966969906453e+01 1.066057565610245547e+03 9.908598246064713067e+00 2.687511410266480283e+01 9.077599343364416429e-01 4.920854935818327891e-01 1.902397693134591464e+03
8.746760189206649727e+01 1.074979876173850926e+03 9.908598246064713067e+00 2.670344637197172588e+01 9.107578542942404987e-01 4.892026704766902490e-01 1.817975567373911645e+03
8.768495118300840829e+01 1.077430599563551141e+03 9.908598246064713067e+00 2.664622379507402528e+01 9.116193972095757436e-01 4.883505469902009177e-01 1.794716118318910731e+03
8.824305862372281695e+01 1.083487541064553852e+03 9.907092382358190008e+00 2.650316735282979863e+01 9.138828181247828919e-01 4.860293236510756509e-01 1.735025794160306759e+03
8.902539027969007179e+01 1.091838363814744525e+03 9.907092382358190008e+00 2.630288833368786783e+01 9.170673891221852170e-01 4.827549583631941532e-01 1.654738754683496154e+03
8.981465781060862241e+01 1.100205475710480187e+03 9.907092382358190008e+00 2.610260931454594413e+01 9.202664985272227538e-01 4.795006949437209398e-01 1.578075695704602140e+03
9.061092270748540045e+01 1.108586271191637024e+03 9.907092382358190008e+00 2.590233029540402754e+01 9.234806238014278135e-01 4.762657099882243172e-01 1.504793120261706235e+03
9.141424700648488511e+01 1.116977140526989842e+03 9.907092382358190008e+00 2.570205127626210029e+01 9.267104706460495001e-01 4.730486103192471092e-01 1.434600637166352726e+03
9.222469329376217217e+01 1.125373406579238008e+03 9.905586518651666950e+00 2.550177225712016593e+01 9.299569962403317902e-01 4.698474441227680765e-01 1.367523707330896968e+03
9.304232471033898833e+01 1.133769189864366808e+03 9.905586518651666950e+00 2.530149323797824579e+01 9.332214437772736737e-01 4.666596760891448814e-01 1.303587629155574177e+03
9.390323474119364278e+01 1.142521850088336805e+03 9.905586518651666950e+00 2.510121421883632209e+01 9.366485778059513434e-01 4.633443013124554088e-01 1.239832513280014155e+03
9.394837355162489700e+01 1.142958156405916043e+03 9.905586518651666950e+00 2.510121421883632209e+01 9.368330577424204275e-01 4.631595903295275818e-01 1.236719561967716572e+03
9.473854418184971848e+01 1.150255270368883885e+03 9.907092382358190008e+00 2.490093519969439484e+01 9.401330202280704373e-01 4.597719843754077829e-01 1.179552621521528408e+03
9.558128405728869836e+01 1.157886653646968171e+03 9.907092382358190008e+00 2.470065618055247114e+01 9.436589721466173142e-01 4.561730242990583162e-01 1.121803791760553850e+03
9.643152046440640390e+01 1.165440305283369980e+03 9.908598246064713067e+00 2.450037716141054744e+01 9.472198815137891081e-01 4.525650134882403530e-01 1.066146868025811500e+03
9.728932008805878695e+01 1.172903482141932955e+03 9.908598246064713067e+00 2.427148685381977344e+01 9.508184837826181290e-01 4.489437727639585818e-01 1.013149714168881019e+03
9.815475020629214953e+01 1.180261309859803305e+03 9.910104109771232572e+00 2.407120783467784619e+01 9.544580105811022452e-01 4.453043622109694732e-01 9.630149254736627427e+02
9.902787869561976208e+01 1.187496764335430044e+03 9.911609973477755631e+00 2.387092881553591894e+01 9.581421819751972935e-01 4.416411171211599984e-01 9.145121484023361518e+02
9.990877403634556231e+01 1.194590358829586876e+03 9.911609973477755631e+00 2.367064979639400235e+01 9.618752946581672347e-01 4.379476103944665022e-01 8.689686360746485434e+02
1.007975053179349771e+02 1.201519831291930586e+03 9.913115837184278689e+00 2.347037077725207155e+01 9.656622715744660468e-01 4.342165750564982440e-01 8.248873436460578432e+02
1.016941422444339054e+02 1.208259830760805926e+03 9.916127564597323030e+00 2.327009175811014785e+01 9.695087420422826563e-01 4.304398532374509312e-01 7.831674723281887509e+02
1.022877294301833757e+02 1.212470991471740035e+03 9.916127564597323030e+00 2.312703531586591410e+01 9.720968348814974513e-01 4.278782186660509690e-01 7.561889723932760035e+02
1.025987551399355056e+02 1.214557714921042589e+03 9.917633428303846088e+00 2.304120145051937030e+01 9.734759354462552139e-01 4.264976150901591545e-01 7.423187522990172056e+02
1.035114149540957982e+02 1.220196938027789656e+03 9.920645155716893981e+00 2.284092243137745015e+01 9.776157133372421759e-01 4.222969034327700433e-01 7.030746082436660345e+02
1.044321932676983806e+02 1.225540970270469188e+03 9.923656883129938322e+00 2.261203212378667615e+01 9.818386204967186615e-01 4.180280845417427837e-01 6.655922371533907835e+02
1.053611622982685248e+02 1.230549887976419996e+03 9.926668610542982663e+00 2.238314181619590570e+01 9.861558212588885652e-01 4.136780533675614158e-01 6.295635912992463545e+02
1.062983949057372968e+02 1.235179508215537226e+03 9.929680337956027003e+00 2.215425150860513881e+01 9.905776888653846646e-01 4.092344687593523767e-01 5.954342670529653105e+02
1.072439645981559835e+02 1.239379990863208604e+03 9.932692065369073120e+00 2.195397248946321156e+01 9.951156453261676971e-01 4.046838740637987430e-01 5.627902285587620099e+02
1.081979455374614361e+02 1.243094783823524494e+03 9.937209656488640519e+00 2.172508218187243756e+01 9.997826819494287642e-01 4.000112282785113771e-01 5.316489059281356049e+02
1.091604125452926866e+02 1.246259531536779377e+03 9.941727247608207918e+00 2.146758058583282036e+01 1.004593678534651424e+00 3.951996858219517517e-01 5.017598093183299284e+02
1.101314411088592493e+02 1.248800763074412771e+03 9.947750702434298375e+00 2.123869027824204636e+01 1.009565717201647672e+00 3.902303485997611898e-01 4.733120992092805182e+02
1.111111073868616046e+02 1.250634277601788426e+03 9.952268293553865774e+00 2.100979997065127947e+01 1.014718510535391083e+00 3.850818611752330201e-01 4.462069729940045022e+02
1.120994882154645325e+02 1.251663340082571494e+03 9.958291748379956232e+00 2.075229837461165516e+01 1.020074895382111935e+00 3.797300901072705459e-01 4.201810261741708814e+02
1.130966611143233536e+02 1.251776268798233104e+03 9.965821066912569748e+00 2.052340806702088827e+01 1.025661454817623719e+00 3.741476457148987245e-01 3.957462710611168291e+02
1.141027042926637591e+02 1.250843915886756349e+03 9.973350385445183264e+00 2.026590647098126752e+01 1.031509240737750188e+00 3.683033728316050803e-01 3.719011581573196281e+02
1.151176966554160686e+02 1.248715648910429309e+03 9.982385567684318062e+00 1.997979358649280357e+01 1.037654854551973704e+00 3.621614889357692157e-01 3.492546771516527429e+02
1.161417178094037297e+02 1.245215417893042286e+03 9.991420749923451083e+00 1.972229199045318637e+01 1.044141595904358732e+00 3.556808852541519794e-01 3.280841630935134958e+02
1.171748480695868864e+02 1.240135801120432006e+03 1.000196179586911072e+01 1.943617910596472242e+01 1.051021160348578176e+00 3.488138903486932563e-01 3.072501757224840730e+02
1.182171684653615813e+02 1.233231119508506936e+03 1.001400870552129341e+01 1.912145493302740817e+01 1.058355711770794683e+00 3.415049843389843520e-01 2.876114115873346009e+02
1.192687607469150777e+02 1.224208272227255520e+03 1.002756147887999383e+01 1.883534204853894423e+01 1.066220639372053469e+00 3.336890798080381915e-01 2.690291741036798498e+02
1.203297073916374700e+02 1.212714209856916568e+03 1.004262011594522086e+01 1.849200658715278678e+01 1.074708442612117398e+00 3.252890556822150558e-01 2.513347244053304621e+02
1.203490769629473078e+02 1.212470991471740035e+03 1.004262011594522086e+01 1.849200658715278678e+01 1.074871338742574345e+00 3.251274323817215928e-01 2.513546640504294487e+02
1.214000916105905219e+02 1.195148805867410147e+03 1.006370220783653657e+01 1.812005983731778258e+01 1.084720559281181274e+00 3.151704050335769614e-01 2.335299052912137370e+02
1.224799973550339729e+02 1.172897335973104873e+03 1.008629016343437357e+01 1.771950179903393519e+01 1.095943514266153773e+00 3.039168223928699897e-01 2.167503164358206220e+02
1.235695093230099673e+02 1.144945760006780120e+03 1.011490157385830280e+01 1.726172118385239074e+01 1.108668203879524583e+00 2.913160834779008335e-01 2.009652048251120675e+02
1.236375316997878713e+02 1.142958156405916043e+03 1.011640743756482586e+01 1.723310989540354754e+01 1.109525555606327041e+00 2.904721244024824345e-01 1.999299676638390793e+02
1.246687129659859465e+02 1.098137800876916799e+03 1.015706575764093600e+01 1.666088412642661609e+01 1.126348046802644332e+00 2.735457191688430156e-01 1.841174806510106521e+02
1.250669206484765112e+02 1.077430599563551141e+03 1.017513612211920560e+01 1.643199381883584564e+01 1.133782590403290547e+00 2.662111194255783464e-01 1.783755079941296913e+02
1.257243848762564653e+02 1.015659838787308786e+03 1.022633548814097182e+01 1.580254547296122070e+01 1.153527551536515761e+00 2.464713408517148763e-01 1.666549005869277664e+02
1.257776944955567586e+02 1.002189378646246951e+03 1.023838239779315273e+01 1.568810031916583547e+01 1.157435179231756095e+00 2.424954852385573789e-01 1.649810055338660106e+02
1.259382051121781814e+02 9.574304911549129429e+02 1.027452312674969548e+01 1.528754228088198630e+01 1.170500715793296509e+00 2.294974668815086549e-01 1.602446571199775178e+02
1.258689713424598295e+02 9.025395219797600248e+02 1.031969903794537124e+01 1.482524324786087355e+01 1.185540461025987646e+00 2.144587188447139581e-01 1.559691346647474006e+02
1.257776944955567586e+02 8.852825532482497692e+02 1.033325181130407167e+01 1.469423310539341010e+01 1.190004431953313180e+00 2.099251438604494979e-01 1.552114059098719281e+02
1.256047806867222079e+02 8.507955368674952297e+02 1.036035735802148139e+01 1.443070695675196191e+01 1.199103338718087608e+00 2.008958052787225834e-01 1.538532788693912039e+02
1.252022714076128835e+02 8.020181143600727864e+02 1.040101567809759153e+01 1.407532312201263913e+01 1.211482305683794003e+00 1.885170969438362265e-01 1.529907798346925176e+02
1.246994125633404735e+02 7.560371768403693977e+02 1.043866227076065201e+01 1.375156242511028815e+01 1.222874888979473607e+00 1.771250202886362202e-01 1.531292246528512919e+02
1.246687129659859181e+02 7.538053277411315776e+02 1.044016813446717507e+01 1.373650378804506289e+01 1.223404987062980620e+00 1.765833023422815617e-01 1.531581121784027175e+02
1.241232247314892163e+02 7.126923975037987020e+02 1.047480299971719298e+01 1.345641313863186639e+01 1.233423476318874279e+00 1.665772829703985880e-01 1.535467153568883134e+02
1.235695093230099673e+02 6.769304157901372037e+02 1.050492027384764526e+01 1.321547494558825697e+01 1.241980884491896475e+00 1.579949834977423528e-01 1.541869985733494275e+02
1.234931297606738667e+02 6.718326413291677000e+02 1.050943786496721266e+01 1.318084008033823729e+01 1.243232707370711898e+00 1.567675750836051429e-01 1.542942350310110839e+02
1.228250900618271260e+02 6.333154380995349584e+02 1.054106100280418801e+01 1.292634911393592390e+01 1.252390452488238326e+00 1.476112881636420515e-01 1.557443542484813861e+02
1.224799973550339729e+02 6.155340341922822063e+02 1.055762550357593632e+01 1.281039760853368747e+01 1.256529713888148825e+00 1.434243217001528736e-01 1.563858200659857118e+02
1.221301256395852164e+02 5.970064856355953680e+02 1.057268414064115980e+01 1.268691678459883754e+01 1.260959656182474520e+00 1.390425528970972990e-01 1.575153116016005868e+02
1.214170588722496547e+02 5.627791815094641379e+02 1.060280141477161209e+01 1.246254309232697643e+01 1.268993207266292611e+00 1.310069044240507463e-01 1.588782117148754480e+02
1.214000916105905219e+02 5.620378482537273612e+02 1.060430727847813515e+01 1.245802550120740726e+01 1.269162242598673718e+00 1.308342362857993213e-01 1.589924151491551356e+02
1.206950320869045470e+02 5.305141816060346400e+02 1.063141282519553954e+01 1.225172217341381753e+01 1.276546560801376851e+00 1.234563758366687414e-01 1.608114610817065682e+02
1.203297073916374700e+02 5.153954963190150238e+02 1.064496559855424529e+01 1.215233516878332765e+01 1.280029843265308998e+00 1.199344578774613757e-01 1.622690968915516123e+02
1.199679416059678374e+02 5.000989839926899094e+02 1.066002423561947055e+01 1.205144230044631470e+01 1.283649063563657045e+00 1.163541065850335066e-01 1.628506112788390112e+02
1.192687607469150777e+02 4.725677932374171633e+02 1.068562391863035366e+01 1.186923279195708680e+01 1.290061405105643821e+00 1.099334732157883771e-01 1.648832305204395254e+02
1.192403789552172384e+02 4.714275366464131025e+02 1.068562391863035366e+01 1.186170347342447329e+01 1.290334031281923366e+00 1.096663067322362489e-01 1.649545052510154335e+02
1.185182328488238994e+02 4.443998676705041362e+02 1.071122360164123677e+01 1.168250569234828795e+01 1.296641839287432818e+00 1.033614670591780360e-01 1.671105405537099386e+02
1.182171684653615813e+02 4.337893904762511852e+02 1.072176464758689463e+01 1.161173009814172907e+01 1.299081090857479470e+00 1.008918295942369536e-01 1.679571080856921697e+02
1.178026398083517279e+02 4.189217367115467709e+02 1.073531742094559682e+01 1.151083722980471435e+01 1.302588811553328396e+00 9.741523629059554990e-02 1.692998103957145588e+02
1.171748480695868864e+02 3.976304868794832146e+02 1.075639951283691431e+01 1.136627431397855048e+01 1.307545766089799111e+00 9.244376669944363856e-02 1.711410365925395638e+02
1.170957860090862681e+02 3.949043063611753723e+02 1.075941124024995688e+01 1.134820394950028088e+01 1.308196841597149218e+00 9.180436156245266877e-02 1.714462746330899279e+02
1.164016563039084105e+02 3.722638323968893133e+02 1.078199919584779742e+01 1.119159412402193254e+01 1.313497247737749118e+00 8.650620464762741324e-02 1.735432592282658391e+02
1.161417178094037297e+02 3.641946927567524881e+02 1.078952851438041094e+01 1.113587716688059892e+01 1.315359903146893661e+00 8.461952917924168982e-02 1.743619748188463063e+02
1.157204249656081458e+02 3.509213717818390137e+02 1.080308128773911136e+01 1.104251361707620127e+01 1.318501812780968896e+00 8.150274837643776971e-02 1.758654004980419359e+02
1.151176966554160686e+02 3.327879107307026629e+02 1.082115165221738096e+01 1.091451520202178216e+01 1.322747703140364273e+00 7.724500561112117303e-02 1.776909140064671249e+02
1.150526330267186950e+02 3.308025074054353354e+02 1.082416337963043063e+01 1.090096242866307996e+01 1.323224187702721100e+00 7.677693398303206407e-02 1.781332042324217468e+02
1.144017103577323695e+02 3.118370886050042827e+02 1.084373960781522150e+01 1.076392883136952783e+01 1.327693002919998921e+00 7.231111942596840647e-02 1.805436089898436762e+02
1.141027042926637591e+02 3.034799861636985838e+02 1.085126892634783502e+01 1.070369428310862681e+01 1.329640037149548260e+00 7.034276647586072684e-02 1.810751844803647259e+02
1.137664352695317120e+02 2.939589865637385060e+02 1.086180997229349110e+01 1.063442455260858566e+01 1.331912704829739447e+00 6.809177278185557514e-02 1.821896275434862389e+02
1.131471511963477212e+02 2.771058637320585945e+02 1.087988033677176247e+01 1.050793200126068960e+01 1.335895717917969350e+00 6.410524143404168484e-02 1.841901951326787810e+02
1.130966611143233536e+02 2.757844441055630114e+02 1.088138620047828731e+01 1.049889681902155658e+01 1.336202673353261039e+00 6.379284219810976708e-02 1.844660816920547006e+02
1.125467568021033600e+02 2.612189564684069865e+02 1.089644483754351079e+01 1.038746290473888578e+01 1.339667683862299841e+00 6.033746994609396480e-02 1.862647761993881659e+02
1.120994882154645325e+02 2.497866592399391550e+02 1.090849174719569170e+01 1.030012280976057859e+01 1.342367573604795083e+00 5.762250789201900369e-02 1.882985644854766463e+02
1.119624425424622416e+02 2.462428701415793739e+02 1.091300933831525910e+01 1.027151139933664759e+01 1.343224254466446110e+00 5.677824247311204914e-02 1.883058915073316655e+02
1.113967974033671879e+02 2.321253859801564943e+02 1.092806797538048436e+01 1.016007748505397856e+01 1.346589050902252227e+00 5.341534102698680675e-02 1.902183659935505773e+02
1.111111073868616046e+02 2.252274056943003870e+02 1.093559729391309787e+01 1.010285466420612188e+01 1.348217149648480495e+00 5.177120333572070993e-02 1.911479002735862309e+02
1.108485037788907022e+02 2.188172789955569613e+02 1.094312661244571139e+01 1.005014943447783260e+01 1.349765064936667480e+00 5.023914133198498916e-02 1.924859986913426724e+02
1.103178604293082401e+02 2.062721463438409444e+02 1.095818524951093842e+01 9.943233111314730976e+00 1.352763514075919105e+00 4.723983537893920726e-02 1.939400255110295461e+02
1.101314411088592493e+02 2.019966978698478215e+02 1.096270284063050404e+01 9.905586518651666950e+00 1.353773674535768912e+00 4.621751890265164003e-02 1.947533682515399107e+02
1.098180040170995113e+02 1.947334632307445759e+02 1.097023215916311756e+01 9.840834379271196752e+00 1.355527862771371828e+00 4.447690282303676246e-02 1.956656176174601001e+02
1.093215637726969618e+02 1.835582552260600266e+02 1.098378493252182153e+01 9.738435647227662528e+00 1.358205013548157147e+00 4.179803868355792817e-02 1.979814470975112499e+02
1.091604125452926866e+02 1.800322727137596530e+02 1.098830252364138893e+01 9.705306645684165900e+00 1.359039501945265904e+00 4.095295461385503599e-02 1.985138170693428776e+02
1.088432884280609869e+02 1.730243611069091116e+02 1.099583184217400067e+01 9.636036915184130081e+00 1.360734528914057995e+00 3.927034813248467260e-02 1.995786111269895002e+02
1.083815733236730807e+02 1.630949776657272139e+02 1.100787875182618158e+01 9.536649910553638421e+00 1.363116953716678070e+00 3.688647904910651726e-02 2.006550673375583358e+02
1.081979455374614361e+02 1.592481488167684915e+02 1.101239634294574898e+01 9.495991590477530053e+00 1.364029740087808751e+00 3.596329143732995143e-02 2.018735178484233757e+02
1.079373046933147293e+02 1.537354137279451720e+02 1.101841979777183944e+01 9.437262905923150313e+00 1.365365814996790217e+00 3.463860335938061252e-02 2.023811264183210312e+02
1.075095225084079829e+02 1.449129689483321215e+02 1.102896084371749552e+01 9.339381764999185265e+00 1.367484674921748633e+00 3.251982953513212621e-02 2.038313573390973090e+02
1.072439645981559835e+02 1.395674701345106428e+02 1.103498429854358776e+01 9.277641353031759408e+00 1.368757445490153435e+00 3.123693015456427413e-02 2.048091134549332253e+02
1.070977524983088074e+02 1.365968195628764761e+02 1.103950188966315515e+01 9.243006487781741498e+00 1.369479503790512531e+00 3.052341833344138569e-02 2.053959397571670422e+02
1.067028143421548521e+02 1.287579106970452187e+02 1.104853707190228995e+01 9.146631210564295955e+00 1.371362890909822774e+00 2.864261565117835751e-02 2.071617656036930271e+02
1.063220190811583734e+02 1.213688548541718291e+02 1.105757225414142830e+01 9.051761797053375247e+00 1.373128702434214254e+00 2.687184001067315434e-02 2.085119745654435235e+02
1.062983949057372968e+02 1.209201537223081857e+02 1.105757225414142830e+01 9.045738342227284789e+00 1.373234416524180324e+00 2.676444047314598465e-02 2.081774819696602492e+02
1.059583885115458344e+02 1.144038362293112527e+02 1.106510157267403827e+01 8.956892383542452762e+00 1.374800786851531287e+00 2.520442764796169965e-02 2.094014964601034023e+02
1.056174649671602168e+02 1.080041858811148643e+02 1.107413675491317484e+01 8.866540561151097677e+00 1.376329482483983790e+00 2.367502226057970408e-02 2.105741892418842554e+02
1.053611622982685248e+02 1.032832352675394958e+02 1.107865434603274224e+01 8.795764966944538799e+00 1.377449504593204699e+00 2.254885998192267260e-02 2.114771040134567386e+02
1.053168327595523834e+02 1.024593741423996107e+02 1.108016020973926530e+01 8.783718057292359660e+00 1.377648647890904243e+00 2.235237300245516631e-02 2.122939857992974169e+02
1.050289276814376223e+02 9.719922671522897417e+01 1.108618366456535576e+01 8.702401417140139372e+00 1.378905401873653958e+00 2.109979609190821073e-02 2.132498569053232984e+02
1.047511236424064123e+02 9.220912925847025576e+01 1.109220711939144444e+01 8.621084776987920861e+00 1.380090836664351839e+00 1.991428096763607145e-02 2.137624856535262552e+02
1.044832095876582798e+02 8.747521771459852857e+01 1.109823057421753489e+01 8.539768136835704126e+00 1.381208701109959858e+00 1.879248095730708459e-02 2.145504018249776834e+02
1.044321932676983806e+02 8.658751240501825919e+01 1.109973643792405618e+01 8.524709499770477095e+00 1.381416002532260157e+00 1.858250784856463333e-02 2.151989185655894516e+02
1.042269570357027533e+02 8.298433979099203839e+01 1.110425402904362535e+01 8.459957360390008674e+00 1.382273112492144129e+00 1.773089426492388543e-02 2.155460982996307280e+02
1.039805624878198387e+02 7.872401841873416117e+01 1.111027748386971581e+01 8.380146583944311445e+00 1.383279112186117654e+00 1.672674831630188708e-02 2.165008579228083363e+02
1.037433115391395546e+02 7.468241708739761009e+01 1.111479507498928321e+01 8.301841671205139050e+00 1.384227309081589530e+00 1.577720157159365894e-02 2.177325982655437429e+02
1.035149737124049665e+02 7.084830695950259383e+01 1.111931266610885238e+01 8.223536758465964880e+00 1.385120625809271422e+00 1.487946331067109031e-02 2.179895185671911690e+02
1.035114149540957982e+02 7.078933072559478035e+01 1.111931266610885238e+01 8.222030894759443598e+00 1.385134205283942377e+00 1.486568204607555989e-02 2.182494595099233266e+02
1.032975369609274026e+02 6.721103567328069062e+01 1.112383025722841801e+01 8.145231845726794262e+00 1.385973818927176193e+00 1.403060668882420876e-02 2.189149616684833290e+02


==> anc/Fig05_m_f0.6GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]     Radius_OM [km]           Radius_DM [km]         Mass_OM [M_\odot]          Mass_DM [M_\odot]         Tidal Deformability
6.737732652997678997e+02 4.115670402276115055e+03 8.643236484627564664e+00 7.443289832048031407e+00 9.894729556362166223e-01 4.090047883474604573e-01 2.171257113297723862e+01
6.462178089898903863e+02 3.950266723950100186e+03 8.708152728520600405e+00 7.580483955739500956e+00 9.943816602279090811e-01 4.045667392624213710e-01 2.353553083852321492e+01
5.871002371664399107e+02 3.532959181966490632e+03 8.728899156981261953e+00 7.604576582338978596e+00 9.981908392833411803e-01 4.023182320777560217e-01 2.391697550823294094e+01
5.582391018880038018e+02 3.290170206627791686e+03 8.785784525341140849e+00 7.725708954964130015e+00 1.000874284946747572e+00 3.970853635054875097e-01 2.601436501139950508e+01
5.333908841349845034e+02 3.118117327208403822e+03 8.856723925884047333e+00 7.813379346201116959e+00 1.011658545226062467e+00 3.887732776701566806e-01 2.788485221997812147e+01
4.845949929290258069e+02 2.716520837307932197e+03 8.882824271366814628e+00 7.866249276794414769e+00 1.012643744498679776e+00 3.860028603840857109e-01 2.903029046081382347e+01
4.757252037828077960e+02 2.630244633436739150e+03 8.992579570319989557e+00 7.999427962719303231e+00 1.027446883866301341e+00 3.723455893202552991e-01 3.264993839330777092e+01
4.402630681488247433e+02 2.344500634110803276e+03 8.996595008086568868e+00 8.003443400485885206e+00 1.028339184550980612e+00 3.717082434558672266e-01 3.277677071036439571e+01
4.136669909919804695e+02 2.102683568706144797e+03 9.100996390017639825e+00 8.129929690133140596e+00 1.040461120450513199e+00 3.580648342352177327e-01 3.696064737603129657e+01
3.999867353235437690e+02 1.998930560448359074e+03 9.149181643216595106e+00 8.164060911149068289e+00 1.049213174681009386e+00 3.511583266442295792e-01 3.850116258138839243e+01
3.633949790689787847e+02 1.691364771920452768e+03 9.225474960781603784e+00 8.245708145736186268e+00 1.057838823158152142e+00 3.404793184581750287e-01 4.218484948163686710e+01
3.622721539777992916e+02 1.680938013864460572e+03 9.309129914252013194e+00 8.295901117818431203e+00 1.072488288994040362e+00 3.279718246267926962e-01 4.529858352897084472e+01
3.301507253877440462e+02 1.431805575868934739e+03 9.364007563728602435e+00 8.345424850272912920e+00 1.078771644814197517e+00 3.198066279888109875e-01 4.832347007118372773e+01
3.199808932321829502e+02 1.343784033178734035e+03 9.473093623054014145e+00 8.396956301610684292e+00 1.097772124968822594e+00 3.026608692966225589e-01 5.324489765546467623e+01
2.999477366289191309e+02 1.198040281014694756e+03 9.513917240347572246e+00 8.425064365976741243e+00 1.102682812973496906e+00 2.962326455756743027e-01 5.579893509506055693e+01
2.846796274433696112e+02 1.074254679787204623e+03 9.638395811111539757e+00 8.463880264387009689e+00 1.124542156572022611e+00 2.758704530568261148e-01 6.212522952481557326e+01
2.725077905043161763e+02 9.907834153654621332e+02 9.674534751010755329e+00 8.481280494708855144e+00 1.129190181335440801e+00 2.699255393213521037e-01 6.466825524469241770e+01
2.552139955463134697e+02 8.587861505653239647e+02 9.802359519913540709e+00 8.497342245775172387e+00 1.152133023208973484e+00 2.483370031911199260e-01 7.211009766903997331e+01
2.475781171751790737e+02 8.091828601311131024e+02 9.845190856090388465e+00 8.507380840191622440e+00 1.158075059272404950e+00 2.410602783426181173e-01 7.542553973380313437e+01
2.305938741920266182e+02 6.865352008975171429e+02 9.961638551321195578e+00 8.498011485402937382e+00 1.179761703821931684e+00 2.208173274360216987e-01 8.283256968289077804e+01
2.249290708004030250e+02 6.515089283131052298e+02 1.002521631595870666e+01 8.496003766519647726e+00 1.189288642736939128e+00 2.098177459288691760e-01 8.820987208633312093e+01
2.099689505581829110e+02 5.488334689155449269e+02 1.011422518645122004e+01 8.467226462525827557e+00 1.206608020957208538e+00 1.940198285670944600e-01 9.441444320710304794e+01
2.043520140971687056e+02 5.156311936141872820e+02 1.021327265136018347e+01 8.434433720765426301e+00 1.222982634112284694e+00 1.763764781653604785e-01 1.033176126907428909e+02
1.926173114582426535e+02 4.387512486003392382e+02 1.025677322716479622e+01 8.408333375282659006e+00 1.231881216295015458e+00 1.685574176939604596e-01 1.065959512418302637e+02
1.856573964270990302e+02 3.992569672173110007e+02 1.038861343383415914e+01 8.320662984045672061e+00 1.255485231805794966e+00 1.447866460070676431e-01 1.192028207098178711e+02
1.779353754835754842e+02 3.507487590520457275e+02 1.040668290378376781e+01 8.307947431118169135e+00 1.258177698377631382e+00 1.415551934985318783e-01 1.212907094564596946e+02
1.686730077037522051e+02 3.000771801265551062e+02 1.050907656683154556e+01 8.205553768070389609e+00 1.277803609194158252e+00 1.229257976983016143e-01 1.314462709544675079e+02
1.654189065582025080e+02 2.803973603927307181e+02 1.059942391657958893e+01 8.097136948372742893e+00 1.293177309388698237e+00 1.065995476953617571e-01 1.422790841774045987e+02
1.547962544152674411e+02 2.241566867626308976e+02 1.061682414690143084e+01 8.071036602889973821e+00 1.296791156717654436e+00 1.034315411629506687e-01 1.437292457713490990e+02
1.532423920368912889e+02 2.169022493847880355e+02 1.071252541367157995e+01 7.912426811110080394e+00 1.314685614407291148e+00 8.605489324499158987e-02 1.550612761177452796e+02
1.459149481106589121e+02 1.791964808442713490e+02 1.078948797086435540e+01 7.755824738213475733e+00 1.327699477439878928e+00 7.222774078667944242e-02 1.661290041331998282e+02
1.392234065004217314e+02 1.486928094268279210e+02 1.079618036714198759e+01 7.739762987147159379e+00 1.329034645395836378e+00 7.105847646241970905e-02 1.668420958824391676e+02
1.381403504194081791e+02 1.432541639097986206e+02 1.086778900731265551e+01 7.547691213979101477e+00 1.342680484463906865e+00 5.806951546648352058e-02 1.760095240406417076e+02
1.317606042347112236e+02 1.145209737423898844e+02 1.092935905306687694e+01 7.345580846394594410e+00 1.353428435608266200e+00 4.713499287263275134e-02 1.856328961098452055e+02
1.264869117477324636e+02 9.324497563404146661e+01 1.096951343073267360e+01 7.188309533870228307e+00 1.359848752353842505e+00 4.007410728684959733e-02 1.922125166473428521e+02
1.261050861733571509e+02 9.155094043313924601e+01 1.098089050440464831e+01 7.134770363649165503e+00 1.362185766418885668e+00 3.799236503687627303e-02 1.937768552521996526e+02
1.215778581871537938e+02 7.318811934874226210e+01 1.102439108020926106e+01 6.913921286487289208e+00 1.370251297874783836e+00 3.038337768824453736e-02 2.001377792915114924e+02
1.176031467476369272e+02 5.850841933969709885e+01 1.105986078048071342e+01 6.689056771558833603e+00 1.376560999710156885e+00 2.416728144285399532e-02 2.060310649485732029e+02
1.149155824127188197e+02 4.937783294496448860e+01 1.108863808447453536e+01 6.462853777374850672e+00 1.381459688171569278e+00 1.912830973885239552e-02 2.111911753355188353e+02
1.142198654586885596e+02 4.677309875005921924e+01 1.111206147144624801e+01 6.235312303935340417e+00 1.385239895656442233e+00 1.507259852406784943e-02 2.159056177503648826e+02
1.115445439980028084e+02 3.739158896057296033e+01 1.113013094139585668e+01 6.027178779700965272e+00 1.387934076959219887e+00 1.206028325055213089e-02 2.191760707353417672e+02
1.092556504331734573e+02 2.989177459606891318e+01 1.113146942065138489e+01 6.009109309751355710e+00 1.388197495658737735e+00 1.182848209236058747e-02 2.196243458446310797e+02
1.073122580426961861e+02 2.389623477740804347e+01 1.114686193208993892e+01 5.783575555195136886e+00 1.391051129099808881e+00 9.241359640671582831e-03 2.221878442091035879e+02
1.056745959551153078e+02 1.910324978203544077e+01 1.115823900576191541e+01 5.561387998777732378e+00 1.393264513089619738e+00 7.198591950910273110e-03 2.240898705973474989e+02
1.044028263382048323e+02 1.554465000147816411e+01 1.116827760017836013e+01 5.343215880126908068e+00 1.394976593659503994e+00 5.592812404465016991e-03 2.257603576803370231e+02
1.043146886004401068e+02 1.527161729176901872e+01 1.117563923608375731e+01 5.130397678498190395e+00 1.396298125630136555e+00 4.335458603656832353e-03 2.272072573222835103e+02
1.032950847740621754e+02 1.220851412022989990e+01 1.118166239273362805e+01 4.923602633519341687e+00 1.397316471042691965e+00 3.354260809791090054e-03 2.282671234296389287e+02
1.024527976552727893e+02 9.759792573127507254e+00 1.118634707012797058e+01 4.722830745190361945e+00 1.398100100905504961e+00 2.590803266303422919e-03 2.291673520235209480e+02
1.017605713844554032e+02 7.802223115148521515e+00 1.118969326826678667e+01 4.528082013511252057e+00 1.398702435479467487e+00 1.998257422974363245e-03 2.303903695019930637e+02
1.011942896490735961e+02 6.237292963189555728e+00 1.119237022677784132e+01 4.340025678109774354e+00 1.399164988132192811e+00 1.539350204686963869e-03 2.309208214102089300e+02
1.007329251223223423e+02 4.986248526156559002e+00 1.119504718528889420e+01 4.157992499358166505e+00 1.399519917042824302e+00 1.184594128632128788e-03 2.310689919439411710e+02
1.003583832725360026e+02 3.986132206925304899e+00 1.119638566454442064e+01 3.983320956511954503e+00 1.399792089143177209e+00 9.107811284868273446e-04 2.312245145846414687e+02
1.000552739693912656e+02 3.186614122368023327e+00 1.119772414379994707e+01 3.814672570315612354e+00 1.400000680030901945e+00 6.997247132623746028e-04 2.319856393822781797e+02


==> anc/Fig06_m_f0.2GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]     Radius_OM [km]           Radius_DM [km]         Mass_OM [M_\odot]          Mass_DM [M_\odot]         Tidal Deformability
3.300354341501454059e+01 4.919153857116170911e+02 1.284966882778793540e+01 1.142527204845869591e+02 1.194604831828679048e+00 1.868963794457985661e-01 1.577272350536692422e+06
3.385880930087655827e+01 5.124186395901818969e+02 1.286171533584968962e+01 1.091026885637946009e+02 1.212328448946916604e+00 1.791595891917823202e-01 1.132223385910577839e+06
3.439825800882341156e+01 5.248027996245463100e+02 1.287376184391144207e+01 1.055548887961376607e+02 1.223388089673866919e+00 1.732935643094367095e-01 8.961600121208305936e+05
3.473623885947884560e+01 5.295696516067442872e+02 1.287777734659869466e+01 1.012059729519129831e+02 1.230444427833837340e+00 1.640529911337939850e-01 6.809815753034014488e+05
3.563640644833693472e+01 5.411312793765015385e+02 1.289785486003494697e+01 9.021923818755593061e+01 1.249079244135087752e+00 1.422015835583423371e-01 3.255317884119942901e+05
3.655990130907694891e+01 5.530455393123768317e+02 1.291391687078395201e+01 8.129251619151584407e+01 1.267847946632094658e+00 1.255274965601243797e-01 1.634056008521562035e+05
3.750732795314786472e+01 5.613770693615143728e+02 1.292997888153295527e+01 7.236579419547575753e+01 1.286984456209476768e+00 1.090989725654047532e-01 7.559121194737024780e+04
3.847930655752925588e+01 5.607646900610235434e+02 1.295005639496920757e+01 6.240906581527719510e+01 1.306809347668109744e+00 9.073860684798235043e-02 2.867921461553248446e+04
3.947647337069360418e+01 5.446837111825068405e+02 1.297414941109271602e+01 5.135432409583687985e+01 1.327718902896655395e+00 7.089278289213135631e-02 8.495597534026912399e+03
4.006650605488000849e+01 5.248027996245463100e+02 1.298619591915446847e+01 4.482110122367966198e+01 1.340558981783976034e+00 5.927950011051906498e-02 3.869032126332301686e+03
4.049948112908887765e+01 4.937587528064669868e+02 1.300225792990347173e+01 3.880989370086505375e+01 1.350941876308298761e+00 4.854293285205264763e-02 1.928870773836598346e+03
4.076143963419940519e+01 4.707322152982760599e+02 1.301028893527797514e+01 3.538065440595277522e+01 1.357469158256742858e+00 4.250695010219115305e-02 1.368316848194632939e+03
4.108809391876040706e+01 4.222325389234800355e+02 1.302635094602697841e+01 3.007215985340707931e+01 1.366872013434087929e+00 3.313422155427139804e-02 9.322055490188835165e+02
4.126998999921899269e+01 3.787297982416653213e+02 1.303839745408873085e+01 2.648230045100476460e+01 1.373205119450138678e+00 2.681454230464121874e-02 8.053274886344605648e+02
4.137587993576111245e+01 3.397091575222416964e+02 1.305044396215048152e+01 2.384411518548091635e+01 1.377831717277908652e+00 2.218783148495441157e-02 7.602847560975538954e+02
4.143727656673692650e+01 3.047088247089380957e+02 1.305847496752498493e+01 2.180423982035745922e+01 1.381381789060281973e+00 1.863404842616705331e-02 7.393101417301838865e+02
4.147089841667569488e+01 2.733145863146874035e+02 1.306650597289948479e+01 2.017796123202084146e+01 1.384195694631194851e+00 1.581680777255561540e-02 7.301109651674269116e+02
4.148650181694213046e+01 2.451549053878697464e+02 1.307453697827398642e+01 1.884481433985353860e+01 1.386477877765466493e+00 1.353287198086426842e-02 7.265424341241030106e+02
4.149016424548386794e+01 2.198965245365157273e+02 1.307855248096123724e+01 1.773252009548503949e+01 1.388360412277078737e+00 1.165009698281966460e-02 7.256672491716705053e+02
4.148584944597980240e+01 1.972405219741978613e+02 1.308256798364848983e+01 1.679289246666832369e+01 1.389933645048532229e+00 1.007784981997054095e-02 7.253737843069490054e+02
4.147622792118612978e+01 1.769187739126531937e+02 1.308658348633574064e+01 1.598577642653089548e+01 1.391261941151167747e+00 8.751388566646523676e-03 7.254667754719694130e+02
4.146314319492930167e+01 1.586907814351202433e+02 1.309059898902298968e+01 1.528306345626198670e+01 1.392392757241253554e+00 7.622962320555632873e-03 7.255920726375483127e+02
4.144788574326696562e+01 1.423408242978335920e+02 1.309461449171024228e+01 1.467270704779984847e+01 1.393361933085857540e+00 6.656433023608794401e-03 7.263887596203065868e+02
4.143137466143473802e+01 1.276754079761734175e+02 1.309862999439749309e+01 1.413061418502097588e+01 1.394197274669248587e+00 5.823865555670387426e-03 7.278665085509175015e+02
4.141426058779624242e+01 1.145209737423898844e+02 1.310264549708474568e+01 1.365276936523811990e+01 1.394920605696045923e+00 5.103283833819854433e-03 7.282529888756276932e+02
4.139701220727400255e+01 1.027218446746819751e+02 1.310264549708474568e+01 1.322311057770227194e+01 1.395549394903857321e+00 4.477141131573417546e-03 7.294407275928097079e+02
4.137996019019774252e+01 9.213838328955600332e+01 1.310666099977199472e+01 1.283762231972618295e+01 1.396097830634547066e+00 3.931252819370128701e-03 7.295787070266401315e+02
4.136333548597723819e+01 8.264533899385428128e+01 1.310666099977199472e+01 1.249228908862260568e+01 1.396577344653115338e+00 3.454032561394583273e-03 7.302834844458626549e+02
4.134730217864912305e+01 7.413036579928031244e+01 1.311067650245924376e+01 1.217907987901703670e+01 1.396997574528344721e+00 3.035941055364446434e-03 7.318472883799530564e+02
4.133196539194548080e+01 6.649269275722564032e+01 1.311067650245924376e+01 1.188996368553497085e+01 1.397366425204496831e+00 2.669084069150517730e-03 7.311488993281489002e+02
4.131739600043152905e+01 5.964193137908045372e+01 1.311469200514649636e+01 1.161690950280190648e+01 1.397690414663115499e+00 2.346871505061442695e-03 7.317543092740679640e+02
4.130363071440038425e+01 5.349700592837529456e+01 1.311469200514649636e+01 1.135590182813059990e+01 1.397975143110910867e+00 2.063721678509948011e-03 7.328902139332247998e+02
4.129069035546019961e+01 4.798519392523316895e+01 1.311469200514649636e+01 1.110292515883379139e+01 1.398225443615848995e+00 1.814833217360675970e-03 7.339151167572817940e+02
4.127857699802392233e+01 4.304126550792485517e+01 1.311870750783374895e+01 1.085797949491148806e+01 1.398445545531797674e+00 1.596020548106788332e-03 7.329964303121706735e+02
4.126727606100316592e+01 3.860671146625323047e+01 1.311870750783374895e+01 1.062106483636368459e+01 1.398639089124803281e+00 1.403616885195475622e-03 7.337412027222566167e+02
4.125676953277232428e+01 3.462905081088047154e+01 1.311870750783374895e+01 1.039218118319038275e+01 1.398809313044227398e+00 1.234411997088014730e-03 7.369711102700183574e+02
4.124702823541677077e+01 3.106120968398871440e+01 1.311870750783374895e+01 1.016731303270432996e+01 1.398959020172773737e+00 1.085594643310209629e-03 7.344427914518608986e+02
4.123802137095898246e+01 2.786096426095437906e+01 1.311870750783374895e+01 9.950475887592782342e+00 1.399090732289035577e+00 9.547004282808702448e-04 7.349774102092923158e+02
4.122971156208445365e+01 2.499044105002470673e+01 1.312272301052099799e+01 9.737654245168483769e+00 1.399206576754180364e+00 8.395667195320157070e-04 7.355645658944639536e+02
4.122205886821883070e+01 2.241566867626308834e+01 1.312272301052099799e+01 9.528848105431437787e+00 1.399308439511376623e+00 7.382940295364055642e-04 7.412469697494327647e+02
4.121502725194372374e+01 2.010617584532408841e+01 1.312272301052099799e+01 9.324057468381640845e+00 1.399398055963223308e+00 6.492132721432604479e-04 7.364236328453951046e+02
4.120857710784127192e+01 1.803463072913724119e+01 1.312272301052099799e+01 9.127297836706345535e+00 1.399476895283979339e+00 5.708575324981649468e-04 7.368227963629934720e+02
4.120266825725481397e+01 1.617651750578822956e+01 1.312272301052099799e+01 8.934553707718302817e+00 1.399546244110207338e+00 5.019371186144999924e-04 7.350495730682090425e+02
4.119726425913960810e+01 1.450984622558951820e+01 1.312272301052099799e+01 8.745825081417509139e+00 1.399607253832822362e+00 4.413177892306030070e-04 7.355391608570665767e+02
4.119232905411821122e+01 1.301489256973396458e+01 1.312272301052099799e+01 8.557096455116717237e+00 1.399660927977572689e+00 3.880016821241440757e-04 7.358225028275454633e+02


==> anc/Fig06_m_f0.4GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]     Radius_OM [km]           Radius_DM [km]         Mass_OM [M_\odot]          Mass_DM [M_\odot]         Tidal Deformability
2.646552739850994129e+01 3.209824919994812262e+02 1.140693263405466062e+01 4.035103096207147644e+01 7.554000539914427215e-01 6.440449839057077464e-01 2.770254447693833936e+04
2.693846595354017026e+01 3.273281764592607033e+02 1.141295608888075108e+01 3.980741648154339885e+01 7.627922166546482474e-01 6.362679175263620257e-01 2.538766526371601867e+04
2.741985591305087766e+01 3.337384440452474337e+02 1.141897954370683976e+01 3.926380200101531415e+01 7.702441748069710492e-01 6.285318995827400279e-01 2.324256298226057697e+04
2.790984830350615198e+01 3.402381586286939523e+02 1.142650886223945328e+01 3.874879880893607975e+01 7.777395752283045027e-01 6.209261969646929780e-01 2.125856310331138593e+04
2.840859685021058212e+01 3.468505870075586017e+02 1.143253231706554374e+01 3.823379561685684536e+01 7.852632678877909944e-01 6.135235700091220545e-01 1.942845138221076922e+04
2.891625802553752322e+01 3.535969066395697951e+02 1.144006163559815725e+01 3.771879242477760386e+01 7.928016266009676460e-01 6.063805368558484732e-01 1.774249451210093684e+04
2.943299109801915847e+01 3.604957239178854707e+02 1.144608509042424771e+01 3.720378923269837657e+01 8.003427816434331987e-01 5.995378780727536050e-01 1.619528450481854998e+04
2.950691886179481926e+01 3.614351044509664916e+02 1.144759095413077077e+01 3.711795536735182566e+01 8.014414368870895755e-01 5.984511205552732749e-01 1.598256025057215993e+04
2.995895818231381469e+01 3.669239660999125476e+02 1.145512027266338428e+01 3.666017475217028476e+01 8.082635909138045083e-01 5.912765804139912262e-01 1.473526748645588850e+04
3.049432429006623835e+01 3.732462815329446357e+02 1.146415545490251731e+01 3.611656027164220717e+01 8.163392851017360341e-01 5.827216338137291007e-01 1.338295652258795963e+04
3.103925738167654202e+01 3.795615806084867359e+02 1.147319063714165388e+01 3.557294579111412247e+01 8.245081910557640059e-01 5.741758377572104832e-01 1.213922184474755886e+04
3.159392841899461857e+01 3.858797511275457737e+02 1.148222581938078690e+01 3.502933131058603777e+01 8.327628277892696884e-01 5.656842069253996685e-01 1.099661021346177222e+04
3.215851141895588228e+01 3.922070705807624336e+02 1.149126100161992348e+01 3.448571683005796729e+01 8.411018031915903359e-01 5.572729158125294679e-01 9.951042239112101015e+03
3.273318350817562816e+01 3.985469275799595152e+02 1.150180204756558133e+01 3.394210234952987548e+01 8.495478765369043339e-01 5.489324212381836432e-01 8.993434520572969632e+03
3.331812497851894506e+01 4.048917552216346962e+02 1.151234309351123741e+01 3.342709915745063398e+01 8.581093725877736444e-01 5.406570864405477739e-01 8.119205193007363960e+03
3.391351934366372234e+01 4.112263549133926404e+02 1.152288413945689705e+01 3.288348467692255639e+01 8.667940120273988081e-01 5.324319415365345032e-01 7.319829460598200058e+03
3.451955339667431844e+01 4.175274937119209540e+02 1.153342518540255490e+01 3.236848148484332199e+01 8.756140605444935332e-01 5.242286024334399386e-01 6.590317915772689958e+03
3.466568858993255020e+01 4.189217367115468278e+02 1.153643691281560102e+01 3.222542504259909180e+01 8.777987863950774683e-01 5.220692964472134490e-01 6.421166579816058402e+03
3.513641726860422665e+01 4.230414429293396097e+02 1.154697795876125710e+01 3.179625571586639055e+01 8.850126561244527901e-01 5.145976682388515577e-01 5.900330992064779821e+03
3.576430448814583940e+01 4.281379782614978922e+02 1.156203659582648413e+01 3.122402994688945910e+01 8.947680414467701349e-01 5.044223272911583233e-01 5.266715599516383008e+03
3.640341204234622552e+01 4.329729374086604707e+02 1.157709523289170761e+01 3.062319288946368800e+01 9.047861776479224627e-01 4.940797630931705875e-01 4.689213428691881745e+03
3.705394043840783525e+01 4.374978139853224093e+02 1.159365973366345770e+01 3.005096712048675656e+01 9.150938841422339154e-01 4.835417261664983757e-01 4.165010644611982570e+03
3.771609376659368706e+01 4.416500255812129012e+02 1.161022423443520601e+01 2.945013006306097836e+01 9.257264221070894417e-01 4.727649601731482853e-01 3.692063143203451546e+03
3.839007976425650526e+01 4.453503385598122577e+02 1.162980046261999867e+01 2.884929300563520727e+01 9.367291503828982790e-01 4.616909728809776015e-01 3.264093183234088428e+03
3.907610988101227179e+01 4.484996936263142970e+02 1.164937669080479132e+01 2.821984465976058232e+01 9.481596313402314014e-01 4.502455997737206395e-01 2.876535182862040983e+03
3.977439934507822983e+01 4.509751679094615611e+02 1.167196464640263187e+01 2.759039631388596447e+01 9.600904161050289876e-01 4.383380997707109761e-01 2.528804131623679496e+03
4.048516723079644919e+01 4.526247558652640919e+02 1.169605846570699192e+01 2.696094796801133953e+01 9.726127427462868402e-01 4.258596985153598191e-01 2.216762730703599118e+03
4.120863652736402827e+01 4.532604313959217279e+02 1.172165814871787504e+01 2.630288833368786783e+01 9.858416599385431134e-01 4.126812759874074477e-01 1.936896883485097078e+03
4.194503420879148337e+01 4.526489620462763810e+02 1.175026955914180427e+01 2.561621741091555648e+01 9.999230411808949226e-01 3.986502413473011486e-01 1.684923732207800867e+03
4.269459130511130951e+01 4.504992900890470082e+02 1.178339856068529912e+01 2.490093519969439484e+01 1.015043688376911168e+00 3.835858834805150330e-01 1.462839996418494138e+03
4.345754297485896700e+01 4.464452255513661498e+02 1.181953928964184186e+01 2.415704170002439000e+01 1.031445807640193113e+00 3.672731225851124104e-01 1.264245687107074900e+03
4.423412857884927263e+01 4.400210497744186000e+02 1.186170347342447329e+01 2.335592562345668810e+01 1.049448605385577160e+00 3.494537669391949986e-01 1.090481549570389916e+03
4.502459175527099688e+01 4.306264649624733352e+02 1.191139697573972001e+01 2.249758696999129270e+01 1.069481191867685199e+00 3.298142807266780663e-01 9.393992122414512096e+02
4.574898354879161388e+01 4.189217367115468278e+02 1.196259634176148445e+01 2.166785960497474761e+01 1.089787556317062922e+00 3.101922510660299892e-01 8.223300773092491909e+02
4.582918049612347033e+01 4.167682098478010175e+02 1.197012566029409619e+01 2.155341445117936061e+01 1.092589375499928739e+00 3.072802372719410369e-01 8.091367189007294201e+02
4.664814722501913735e+01 3.890321171502926063e+02 1.206198334639197434e+01 2.023729518253242077e+01 1.125220531490400244e+00 2.739179955913554898e-01 6.849266761016434657e+02
4.724981873107051200e+01 3.614351044509664348e+02 1.214781757766376025e+01 1.915006622147625492e+01 1.154595231720655812e+00 2.453853545000396763e-01 6.148890749172667256e+02
4.748174887637636488e+01 3.338484673774945577e+02 1.222311076298988830e+01 1.826311627956201633e+01 1.178229552150117376e+00 2.211460880412939034e-01 5.797729328214206816e+02
4.763947261300419456e+01 3.118370886050042827e+02 1.228334531125079110e+01 1.757644535678970499e+01 1.197172289515211263e+00 2.028216758962832489e-01 5.620920139752487330e+02
4.760614805023529783e+01 2.690451719607040104e+02 1.239477922553346012e+01 1.643199381883584564e+01 1.229604827302235082e+00 1.703952490543130527e-01 5.481672104123160807e+02
4.748174887637636488e+01 2.505418871104691618e+02 1.244146100043565895e+01 1.597421320365430297e+01 1.242380061930966173e+00 1.572443473312577777e-01 5.505103782931296337e+02
4.736586645311427901e+01 2.321253859801564658e+02 1.248964863904438261e+01 1.551643258847275497e+01 1.255677529028206729e+00 1.443268573596712123e-01 5.505217264430964406e+02
4.701877311354598277e+01 2.002719261741909520e+02 1.257096527919659934e+01 1.474995006253474727e+01 1.277215727122588351e+00 1.227986919167897706e-01 5.613813107825257021e+02
4.664814722501913025e+01 1.749950543055591652e+02 1.263722328228359082e+01 1.415513389845833458e+01 1.293737137518593983e+00 1.061916002950283044e-01 5.717190963841802613e+02
4.661715399865997966e+01 1.727895647611300092e+02 1.264324673710968128e+01 1.410242866873004353e+01 1.295254381804302524e+00 1.047481087983888198e-01 5.742273589197063757e+02
4.619610366402510238e+01 1.490784767525160532e+02 1.270649301278363019e+01 1.354375323361017536e+01 1.310557505454035043e+00 8.946279063671420950e-02 5.865304857867531609e+02
4.582918049612347033e+01 1.314822656071995368e+02 1.275317478768582724e+01 1.312361725949037883e+01 1.321658576490335912e+00 7.826539291076763105e-02 5.998698979290180660e+02
4.577129508935351510e+01 1.286211482827347083e+02 1.276070410621844076e+01 1.305434752899034123e+01 1.323560055173981898e+00 7.644575606037816440e-02 6.002600152814292187e+02
4.535871463737493059e+01 1.109710814461352015e+02 1.281039760853368747e+01 1.262065878151184428e+01 1.334711510056285855e+00 6.531148957036590763e-02 6.155385521371572395e+02
4.502459175527099688e+01 9.819272776406039327e+01 1.284653833749022844e+01 1.229840394831601458e+01 1.342638948857922454e+00 5.730384800568802395e-02 6.268513763994715191e+02
4.496203149125903309e+01 9.574304911549130281e+01 1.285256179231632068e+01 1.223515767264206744e+01 1.344238733089327065e+00 5.576831068266424607e-02 6.275130865827684374e+02
4.458958306441734010e+01 8.260468704525389683e+01 1.289020838497938115e+01 1.188730315643535640e+01 1.352450272573746615e+00 4.757482789969755266e-02 6.393238660148537065e+02
4.423947173693203183e+01 7.126923975037985315e+01 1.292333738652288133e+01 1.156655418694605153e+01 1.359458281843672234e+00 4.054240001565005691e-02 6.524150250487758740e+02
4.423412857884927263e+01 7.110964326389913026e+01 1.292333738652288133e+01 1.156203659582648413e+01 1.359552490851609452e+00 4.044381995484069153e-02 6.509279110260805510e+02
4.391794142040797766e+01 6.148930183361742507e+01 1.295194879694680878e+01 1.126086385452197192e+01 1.365517392691223630e+00 3.450788171949965843e-02 6.626240338837789068e+02
4.362066053301067825e+01 5.305141816060346116e+01 1.297604261625117061e+01 1.096420870433702710e+01 1.370678586484209927e+00 2.933916918058392456e-02 6.722044776796722090e+02
4.345754297485896700e+01 4.870739914546612681e+01 1.298959538960987103e+01 1.079555196920650140e+01 1.373265088311564686e+00 2.669711770028442011e-02 6.762215068213394034e+02
4.334912103983534593e+01 4.577142502718235306e+01 1.299712470814248455e+01 1.067357700897817274e+01 1.375095409498524379e+00 2.491748978366080738e-02 6.788451788031394472e+02
4.310328920265114760e+01 3.949043063611754434e+01 1.301670093632728076e+01 1.039198049585845318e+01 1.378886815652510922e+00 2.113989016889360195e-02 6.863913021434684651e+02
4.287983174195561276e+01 3.407134715381641143e+01 1.303175957339250424e+01 1.011640743756482586e+01 1.382102221499148076e+00 1.791773517398520185e-02 6.934105246189865284e+02
4.269459130511130951e+01 2.978819811537338680e+01 1.304531234675120821e+01 9.869445789695124205e+00 1.384591515088958946e+00 1.540186887518999251e-02 7.005492121079489607e+02
4.267788211140281618e+01 2.939589865637385202e+01 1.304531234675120821e+01 9.845351970390765928e+00 1.384829457611561621e+00 1.517285155505864423e-02 7.009034313548667114e+02
4.249844561076815808e+01 2.536203966091226647e+01 1.305735925640338557e+01 9.581825821749314187e+00 1.387183765237320676e+00 1.283696294516925053e-02 7.045384474546518732e+02
4.233736514261914863e+01 2.188172789955569186e+01 1.306790030234904521e+01 9.324323127933960009e+00 1.389174800102376706e+00 1.085211365437067747e-02 7.093676620987326942e+02
4.219324913120142639e+01 1.887900272501077836e+01 1.307693548458818178e+01 9.072843888944690960e+00 1.390856569493653883e+00 9.167431598603796930e-03 7.148661879293021002e+02
4.206470876363972877e+01 1.628832720738661877e+01 1.308295893941426868e+01 8.825882241074991086e+00 1.392275561824131147e+00 7.739024923311649956e-03 7.164828905639716368e+02
4.195038461333040658e+01 1.405315773716219141e+01 1.309048825794688220e+01 8.584944048031379893e+00 1.393471671383255783e+00 6.529097176762681948e-03 7.210336983805274258e+02
4.194503420879148337e+01 1.395134718023061282e+01 1.309048825794688220e+01 8.574403002085722036e+00 1.393524270682385380e+00 6.474554141074186607e-03 7.196111726591125262e+02
4.185043531772515024e+01 1.212470991471739978e+01 1.309500584906644960e+01 8.350029309813860934e+00 1.394506879321777859e+00 5.505018537678199250e-03 7.224210067859163473e+02
4.176205832289780773e+01 1.046089379095893079e+01 1.309952344018601877e+01 8.121138026422432432e+00 1.395380762734882429e+00 4.639117315172259712e-03 7.242571476128198356e+02
4.168401931594697629e+01 9.025395219797610835e+00 1.310404103130558617e+01 7.896764334150569553e+00 1.396116859437245727e+00 3.907528740056423651e-03 7.263334582363625032e+02
4.161524584754735656e+01 7.786883272244589982e+00 1.310705275871863229e+01 7.676908232998276738e+00 1.396736522800995584e+00 3.289854804877259935e-03 7.281549189869595011e+02
4.155474828483389160e+01 6.718326413291676680e+00 1.311006448613167308e+01 7.463075586672071715e+00 1.397257892093535236e+00 2.768696541510448639e-03 7.310909088639328957e+02
4.150161994858345338e+01 5.796402516577350283e+00 1.311157034983819969e+01 7.255266395171958038e+00 1.397696347752386048e+00 2.329235445864591587e-03 7.304165120187467437e+02
4.145503493270899753e+01 5.000989839926893943e+00 1.311458207725124581e+01 7.051974794791411760e+00 1.398064912257817483e+00 1.958867583654720027e-03 7.332544385136724259e+02
4.141424521172706363e+01 4.314727851891809962e+00 1.311608794095776531e+01 6.854706649236957716e+00 1.398374620552736314e+00 1.646885484755588810e-03 7.346162689938007588e+02
4.137857577444311374e+01 3.722638323968892937e+00 1.311759380466428659e+01 6.661956094802068407e+00 1.398634765850596651e+00 1.384203860417674041e-03 7.334300026845279490e+02
4.134742155449341539e+01 3.211798418527327836e+00 1.311759380466428659e+01 6.473723131486749161e+00 1.398853214337575812e+00 1.163122764595754055e-03 7.365867543092663254e+02
4.132024048981075026e+01 2.771058637320589213e+00 1.311909966837081321e+01 6.291513622997519484e+00 1.399036616645734865e+00 9.771232449167510398e-04 7.346705199858093920e+02
4.129654994032258486e+01 2.390799474579070161e+00 1.312060553207733626e+01 6.112315841921334147e+00 1.399190540893025414e+00 8.206914082756292536e-04 7.352581481961310601e+02
4.127592080694848420e+01 2.062721463438409675e+00 1.312060553207733626e+01 5.939141515671239269e+00 1.399319702396138343e+00 6.891674756919789410e-04 7.351966967899837755e+02


==> anc/Fig06_m_f0.6GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]     Radius_OM [km]           Radius_DM [km]         Mass_OM [M_\odot]          Mass_DM [M_\odot]         Tidal Deformability
8.453675811863517708e+01 3.612479908848938521e+02 1.107647638272412394e+01 1.101490325815973570e+01 1.005756576932610891e+00 3.928497891901845951e-01 1.948554717349135785e+02
8.295458594870808611e+01 3.397091575222412985e+02 1.114608078440560668e+01 1.099750215773936368e+01 1.019696303280924754e+00 3.803081824169049496e-01 2.024776217874339750e+02
8.187601563511671543e+01 3.277830606816870613e+02 1.118088298524634894e+01 1.099482506536699944e+01 1.025513830672489357e+00 3.735736251807260100e-01 2.084695488511907513e+02
7.929901838528303415e+01 2.974691909502438421e+02 1.128127394921002846e+01 1.097340832638808195e+01 1.044011779976165455e+00 3.547550510210353281e-01 2.223729050995906675e+02
7.795097333609460577e+01 2.803973603927304339e+02 1.134552416614678272e+01 1.095065304122298144e+01 1.056993422341860223e+00 3.430210899335343067e-01 2.303490589513448299e+02
7.680313053939551082e+01 2.684377941231861655e+02 1.138568055173225169e+01 1.094128321791970571e+01 1.064107959400433678e+00 3.349491371365685422e-01 2.375606251428880000e+02
7.438579922883586448e+01 2.416607118432596906e+02 1.149008715425447669e+01 1.090380392470659920e+01 1.083958604462805786e+00 3.151445569596248442e-01 2.539281484161318190e+02
7.351931415157527283e+01 2.314411548062647626e+02 1.153559772458467947e+01 1.088372573191386294e+01 1.093102300464385612e+00 3.069196096860303258e-01 2.601243960215066409e+02
7.204455193495583387e+01 2.169565974823928229e+02 1.159449375677670346e+01 1.086097044674876244e+01 1.103584389920397424e+00 2.953636353353070176e-01 2.715660500557220871e+02
6.977699396011159649e+01 1.932106593258281464e+02 1.170425454404365695e+01 1.080609005311528747e+01 1.125219122150122653e+00 2.745317567229492717e-01 2.900756312970852377e+02
6.957910899834598695e+01 1.910324978203542514e+02 1.171496291353311392e+01 1.079939732218437598e+01 1.127515585088052052e+00 2.724958333573813674e-01 2.916953679187973876e+02
6.758080597829501812e+01 1.725057066179328444e+02 1.180330696182115169e+01 1.075120965948180896e+01 1.143786732203951217e+00 2.552048700372011036e-01 3.108565653937969273e+02
6.607869465697744715e+01 1.576790232231239486e+02 1.188228118680591194e+01 1.069766781203451345e+01 1.159956876376120105e+00 2.400875034687389442e-01 3.245050712493949163e+02
6.545374166285813544e+01 1.523912118936194418e+02 1.190905211052956147e+01 1.068026671161414143e+01 1.164813466632309780e+00 2.346603131895304561e-01 3.316222811741689043e+02
6.339362538890298282e+01 1.341036568167027667e+02 1.201345871305178648e+01 1.059861539425701693e+01 1.184983388412684135e+00 2.145690522400494904e-01 3.542484144601177718e+02
6.296931004451136005e+01 1.301489256973396493e+02 1.203755254440306821e+01 1.057719865527809944e+01 1.190094920601405315e+00 2.099436674426721494e-01 3.581233752634217922e+02
6.139835000798763787e+01 1.174763567216305518e+02 1.211251113082928121e+01 1.050759425359661670e+01 1.204298671693536438e+00 1.949608044319082467e-01 3.781848857835782383e+02
6.021059664212307183e+01 1.074254679787204623e+02 1.217943844013839794e+01 1.043665130572895272e+01 1.217818173419600081e+00 1.822442475367574699e-01 3.921729126702227859e+02
5.946587469287169370e+01 1.018932417322358361e+02 1.221424064097914020e+01 1.039649492014348020e+01 1.224352009640133021e+00 1.751359963606657910e-01 4.030817099813022537e+02
5.775755642122627620e+01 8.866943087401133994e+01 1.230793887401190467e+01 1.027870285575943399e+01 1.242921319293432081e+00 1.571016547722718093e-01 4.257906266525137084e+02
5.759422285009738829e+01 8.754573265455199760e+01 1.231597015112899918e+01 1.026799448626997346e+01 1.244324507978784355e+00 1.555402595929275267e-01 4.281639036699550616e+02
5.578148009827067000e+01 7.463757293927214675e+01 1.241100693034795022e+01 1.012477004434845895e+01 1.263083673724777922e+00 1.367318683963315296e-01 4.558584368425655384e+02
5.558513154331788542e+01 7.318811934874226210e+01 1.242305384602359197e+01 1.010603039774190570e+01 1.265510529579730647e+00 1.345178705725485480e-01 4.599760783029146296e+02
5.402579230997475435e+01 6.288625932668236374e+01 1.250470516338071469e+01 9.958790317261845715e+00 1.281248634220131466e+00 1.184748861605501996e-01 4.854690072758136807e+02
5.366296141814434861e+01 6.040978002234708555e+01 1.252612190235963396e+01 9.917295385490191961e+00 1.285604370903864258e+00 1.144458073913087875e-01 4.905692733101903400e+02
5.232536371531342922e+01 5.215780940142315814e+01 1.259572630404111671e+01 9.766039666451584722e+00 1.299015013365671489e+00 1.007403314485777746e-01 5.153631797277123496e+02
5.196393712560514899e+01 4.986248526156559535e+01 1.261580449683385119e+01 9.716513457562834688e+00 1.303269697727824861e+00 9.678278381188494539e-02 5.203903900532220632e+02
5.067845506514365184e+01 4.241961154487673014e+01 1.268407035232915270e+01 9.539825360986762703e+00 1.316178835496066846e+00 8.367661634022485750e-02 5.445074621851058509e+02
5.046597259799862911e+01 4.115670402276115425e+01 1.269611726800479445e+01 9.505023160146020444e+00 1.318654194439939920e+00 8.138153364700337344e-02 5.484903090287473333e+02
4.914979158435360773e+01 3.397091575222412985e+01 1.276438312350009419e+01 9.284163039425930464e+00 1.331946388962357730e+00 6.806662393592351201e-02 5.755596370801767989e+02
4.908338185211982818e+01 3.363497421991770864e+01 1.276706021587246198e+01 9.273454669936469941e+00 1.332529735650227476e+00 6.743301838749886368e-02 5.772053378733779709e+02
4.800187132693534409e+01 2.803973603927304481e+01 1.282327915569211996e+01 9.055271641588744203e+00 1.343424948167505129e+00 5.664365735993168172e-02 5.991497087734630895e+02
4.753851258772930777e+01 2.580617760913257897e+01 1.284603444085722224e+01 8.956219223811249464e+00 1.347609252405902014e+00 5.225052578369340783e-02 6.071979946209836498e+02
4.699951952211179673e+01 2.314411548062647483e+01 1.287414391076704945e+01 8.821026059006829456e+00 1.353167866742131853e+00 4.692025276494808661e-02 6.179523666260912478e+02
4.612601911952966560e+01 1.910324978203541946e+01 1.291697738872488443e+01 8.581426291680184448e+00 1.361322264485622435e+00 3.869841717189261704e-02 6.365442572038111848e+02
4.604226713355726730e+01 1.873764382179202670e+01 1.292099302728343169e+01 8.557332460328902712e+00 1.362019400171814221e+00 3.794765524367504222e-02 6.396903919083915753e+02
4.537885978650002272e+01 1.576790232231239308e+01 1.295445668193799094e+01 8.339149431981175198e+00 1.368309212350468096e+00 3.178512460218021335e-02 6.544503917773591866e+02
4.472875630158813465e+01 1.301489256973396635e+01 1.298390469803400116e+01 8.095534026095984714e+00 1.374018467142852140e+00 2.601421261500084028e-02 6.685914741165962596e+02
4.459311508507391864e+01 1.246738275440724308e+01 1.299059742896491620e+01 8.040653632462506195e+00 1.375100716698138603e+00 2.486216839186957892e-02 6.699129231092573491e+02
4.417625246395889604e+01 1.074254679787203592e+01 1.300933707557146590e+01 7.850580074024610333e+00 1.378859035647657105e+00 2.121843547055326379e-02 6.785560920506887896e+02
4.370208035425986992e+01 8.866943087401134349e+00 1.303075381455038695e+01 7.606964668139417185e+00 1.382831159990666414e+00 1.725548546334044683e-02 6.906989408841641307e+02
4.329406769466410765e+01 7.318811934874225322e+00 1.304815491497075719e+01 7.366026354626591832e+00 1.386030032756826902e+00 1.399585304223949569e-02 6.973812911235587535e+02
4.318957420629104149e+01 6.935965690894071223e+00 1.305217055352930622e+01 7.299099045317473333e+00 1.386787572677781188e+00 1.319343270119618418e-02 6.997813437900060762e+02
4.295133247808595200e+01 6.040978002234701272e+00 1.306287892301876141e+01 7.126426587299948601e+00 1.388728083371312261e+00 1.132387479140596794e-02 7.063032469968218265e+02
4.266133816465766415e+01 4.986248526156559890e+00 1.307492583869440317e+01 6.890842458531850845e+00 1.390943225995105115e+00 9.142379490920464827e-03 7.123091350792017238e+02
4.241472449583522319e+01 4.115670402276115247e+00 1.308429566199768246e+01 6.660612514508484239e+00 1.392721086049151236e+00 7.367354942601685511e-03 7.171665231511835827e+02
4.220567913764771362e+01 3.397091575222417337e+00 1.309232693911477519e+01 6.433059662857480987e+00 1.394145094094664694e+00 5.927103112292261833e-03 7.194851441499722569e+02
4.202900226967268793e+01 2.803973603927304215e+00 1.309901967004568668e+01 6.212199542137389230e+00 1.395283714077788284e+00 4.761390985426208408e-03 7.231808085593328315e+02
4.188008195843102754e+01 2.314411548062647928e+00 1.310303530860423571e+01 5.995355059975844725e+00 1.396192803773021796e+00 3.819965188800517573e-03 7.276531355435944306e+02
4.183020891368680338e+01 2.153304533725913572e+00 1.310571240097659818e+01 5.915042288804902348e+00 1.396480885434956631e+00 3.515221217022988353e-03 7.267406130581425714e+02
4.175693247920855811e+01 1.910324978203544299e+00 1.310838949334896419e+01 5.785203308745211714e+00 1.396957042838637530e+00 3.061044615448000467e-03 7.299097210804836777e+02
4.165476042364876719e+01 1.576790232231239264e+00 1.311106658572132844e+01 5.580405742259309854e+00 1.397589359175765322e+00 2.450374044536839015e-03 7.298052740488130894e+02
4.156920609976089054e+01 1.301489256973396680e+00 1.311374367809369268e+01 5.380962360518136478e+00 1.398094874229141693e+00 1.959787991464466243e-03 7.328780236680429425e+02
4.149769154210461863e+01 1.074254679787205902e+00 1.311642077046605870e+01 5.188211709707874597e+00 1.398498705892091909e+00 1.566192708768972004e-03 7.341762645556517555e+02
4.143800627822937344e+01 8.866943087401135681e-01 1.311775931665224348e+01 5.000815243642343866e+00 1.398821101521825039e+00 1.250779749411115452e-03 7.334528115922671532e+02
4.138826310171411649e+01 7.318811934874226433e-01 1.311909786283842294e+01 4.818772962321539843e+00 1.399078336351027740e+00 9.982781135914275093e-04 7.342252274880190726e+02
4.134685785972013150e+01 6.040978002234713706e-01 1.312043640902460595e+01 4.643423411931649980e+00 1.399283478269875980e+00 7.963222315827485527e-04 7.351513616275333334e+02
4.131243105895880774e+01 4.986248526156558669e-01 1.312043640902460595e+01 4.474766592472670723e+00 1.399447007696438483e+00 6.349223735623703855e-04 7.370283272075992045e+02
4.128383519757323938e+01 4.115670402276114803e-01 1.312177495521078718e+01 4.310125411572238718e+00 1.399577314699286257e+00 5.060244024689057422e-04 7.375455491573544577e+02


==> anc/Fig07_y0.1.dat <==
# mf_mass [GeV]          M_{DM}/M_{T}(M_max=2)    mf_mass [Tidal]          M_{DM}/M_{T}(Tidal=720)[%]
1.000000000000000056e-01 9.747062894867499949e+01 1.000000000000000056e-01 3.637117258556205046e-01
2.000000000000000111e-01 1.623543787791720261e+00 2.000000000000000111e-01 3.354620937103566902e+00
2.999999999999999889e-01 1.251954421433134401e+00 2.999999999999999889e-01 1.206955168497666975e+01
4.000000000000000222e-01 1.085090989628648028e+00 4.000000000000000222e-01 3.029479084610388995e+01
6.999999999999999556e-01 9.569350888072540862e-01 5.000000000000000000e-01 1.000000000000000000e+02
1.000000000000000000e+00 8.860578829723904093e-01 5.999999999999999778e-01 0.000000000000000000e+00
2.000000000000000000e+00 8.568751057960211082e-01 0.000000000000000000e+00 0.000000000000000000e+00
4.000000000000000000e+00 8.133063481884514889e-01 0.000000000000000000e+00 0.000000000000000000e+00
7.000000000000000000e+00 6.368104947430691665e-01 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000000e+01 3.129754239916323622e-01 0.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000000e+01 3.478797061908771304e-02 0.000000000000000000e+00 0.000000000000000000e+00
6.000000000000000000e+01 8.704221682996143850e-03 0.000000000000000000e+00 0.000000000000000000e+00
9.000000000000000000e+01 3.866859519952248192e-03 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000000e+02 3.135381521853124534e-03 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/Fig07_y10.dat <==
# mf_mass [GeV]          M_{DM}/M_{T}(M_max=2)    mf_mass [Tidal]          M_{DM}/M_{T}(Tidal=720)[%]
1.000000000000000056e-01 1.000000000000000000e+02 1.000000000000000056e-01 5.849148800111512309e-02
4.000000000000000222e-01 9.049973978439646771e+01 2.000000000000000111e-01 4.752419223639564039e-01
5.000000000000000000e-01 1.693501574088117856e+00 2.999999999999999889e-01 1.617542450680171662e+00
6.999999999999999556e-01 1.152956881764272135e+00 4.000000000000000222e-01 3.811922155717985650e+00
1.000000000000000000e+00 1.036830589474175612e+00 5.000000000000000000e-01 7.408824111015198000e+00
2.000000000000000000e+00 8.989516653267130009e-01 5.999999999999999778e-01 1.268045938463006017e+01
4.000000000000000000e+00 8.151965163740246822e-01 6.999999999999999556e-01 1.994780367242475805e+01
7.000000000000000000e+00 8.331641570880019554e-01 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000000e+01 8.291625507376514381e-01 0.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000000e+01 1.586606701622474969e-01 0.000000000000000000e+00 0.000000000000000000e+00
6.000000000000000000e+01 3.964531773250362656e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.000000000000000000e+01 1.762374512742743635e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000000e+02 1.425820105814685525e-02 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/Fig07_y1e3.dat <==
# mf_mass [GeV]          M_{DM}/M_{T}(M_max=2)    mf_mass [Tidal]          M_{DM}/M_{T}(Tidal=720)[%]
1.000000000000000056e-01 1.000000000000000000e+02 1.000000000000000056e-01 8.472710311662171761e-05
4.000000000000000000e+00 8.652444229408294518e+01 5.000000000000000000e-01 9.348127534787429097e-03
6.000000000000000000e+00 1.281885435412792873e+00 8.000000000000000444e-01 3.756684960836132597e-02
7.000000000000000000e+00 1.116122203549920089e+00 1.000000000000000000e+00 7.289728140119948463e-02
1.000000000000000000e+01 9.614537561985858627e-01 3.000000000000000000e+00 1.928856744355119668e+00
3.000000000000000000e+01 8.246086216437373828e-01 6.000000000000000000e+00 1.475277524238797078e+01
6.000000000000000000e+01 7.974954752818425030e-01 8.000000000000000000e+00 3.383169555104132087e+01
9.000000000000000000e+01 8.081515721192111812e-01 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000000e+02 8.248521879084521613e-01 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/Fig08_y0.1.dat <==
# mf_mass [GeV]          M_{DM}/M_{T}(M_max=2)    mf_mass [Tidal]          M_{DM}/M_{T}(Tidal=720)[%]
1.000000000000000056e-01 9.816831991141741298e+01 2.999999999999999889e-01 5.119205065249828879e-01
2.000000000000000111e-01 9.486951228343504283e+01 4.000000000000000222e-01 4.859933211070163739e-01
4.000000000000000222e-01 2.048150183029066085e+01 5.999999999999999778e-01 4.117442338266380508e-01
6.999999999999999556e-01 1.200243996917859945e+01 1.000000000000000000e+00 4.032027976188417573e-01
1.000000000000000000e+00 1.001623460570278112e+01 2.000000000000000000e+00 3.872707989436566245e-01
2.000000000000000000e+00 6.641484943000483199e+00 4.000000000000000000e+00 3.748068773630198747e-01
4.000000000000000000e+00 1.938061527692857444e+00 6.000000000000000000e+00 4.301200756413317561e-01
7.000000000000000000e+00 6.382788751359262935e-01 9.000000000000000000e+00 4.073164412704775028e-01
1.000000000000000000e+01 3.130235265448667592e-01 1.000000000000000000e+01 3.983192843137461359e-01
3.000000000000000000e+01 3.475223720516766590e-02 1.000000000000000000e+01 4.668685714285714661e-01
6.000000000000000000e+01 8.704774448125935857e-03 9.000000000000000000e+00 5.763809523809523272e-01
9.000000000000000000e+01 3.869495927489659867e-03 6.000000000000000000e+00 1.296857142857142930e+00
1.000000000000000000e+02 3.118135672898203915e-03 4.000000000000000000e+00 2.917928571428571427e+00
0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000000000e+00 1.167171428571428571e+01
0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000000e+00 4.668685714285714283e+01
0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999999778e-01 1.296857142857142833e+02
0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000000222e-01 2.024768870170847634e+01
0.000000000000000000e+00 0.000000000000000000e+00 2.999999999999999889e-01 6.103508066612419292e+00


==> anc/Fig08_y10.dat <==
# mf_mass [GeV]          M_{DM}/M_{T}(M_max=2)    mf_mass [Tidal]          M_{DM}/M_{T}(Tidal=720)[%]
1.000000000000000056e-01 1.000000000000000000e+02 5.999999999999999778e-01 4.932698070287348524e-01
6.999999999999999556e-01 8.570483735283431770e+01 1.000000000000000000e+00 4.110100662207852862e-01
1.000000000000000000e+00 1.901478687233326426e+01 2.000000000000000000e+00 3.793600374180643442e-01
2.000000000000000000e+00 9.876944241142794567e+00 1.000000000000000000e+01 3.853668759144966982e-01
4.000000000000000000e+00 7.110513125747481844e+00 2.000000000000000000e+01 3.657339268830056001e-01
7.000000000000000000e+00 2.846679513187290844e+00 2.300000000000000000e+01 3.627553116929045918e-01
1.000000000000000000e+01 1.418068475424861141e+00 2.300000000000000000e+01 4.482160410477991630e-01
3.000000000000000000e+01 1.581522281513958184e-01 2.000000000000000000e+01 5.927657142857143402e-01
6.000000000000000000e+01 3.946484457385933398e-02 1.000000000000000000e+01 2.371062857142857361e+00
9.000000000000000000e+01 1.755284103603661078e-02 2.000000000000000000e+00 5.927657142857143668e+01
1.000000000000000000e+02 1.424803047820761420e-02 1.000000000000000000e+00 4.962027906442300917e+01
0.000000000000000000e+00 0.000000000000000000e+00 5.999999999999999778e-01 7.105147035774499464e+00


==> anc/Fig08_y1e3.dat <==
# mf_mass [GeV]          M_{DM}/M_{T}(M_max=2)    mf_mass [Tidal]          M_{DM}/M_{T}(Tidal=720)[%]
1.000000000000000056e-01 1.000000000000000000e+02 5.000000000000000000e+00 4.970955956650527363e-01
8.000000000000000000e+00 8.570281407957359932e+01 8.000000000000000000e+00 4.466754442917959533e-01
9.000000000000000000e+00 2.293339016288194898e+01 1.200000000000000000e+01 4.088645760817843922e-01
1.000000000000000000e+01 1.771988329660307571e+01 2.000000000000000000e+01 4.107463037363581204e-01
3.000000000000000000e+01 8.186094505164144053e+00 4.000000000000000000e+01 3.748731763576433895e-01
6.000000000000000000e+01 3.572729590565814739e+00 6.000000000000000000e+01 4.051470428797303569e-01
9.000000000000000000e+01 1.632058947927909065e+00 8.000000000000000000e+01 3.913973840759357725e-01
1.000000000000000000e+02 1.320595441864670816e+00 1.000000000000000000e+02 4.315042822115249255e-01
0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000000e+02 1.927904914285714311e+00
0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000000000e+01 3.012351428571428347e+00
0.000000000000000000e+00 0.000000000000000000e+00 6.000000000000000000e+01 5.355291428571429257e+00
0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000000000e+01 1.204940571428571339e+01
0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000000000e+01 4.819762285714285355e+01
0.000000000000000000e+00 0.000000000000000000e+00 1.200000000000000000e+01 1.338822857142857004e+02
0.000000000000000000e+00 0.000000000000000000e+00 8.000000000000000000e+00 2.705802438258092124e+01
0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000000e+00 3.952726904044628231e+00


==> anc/Fig09_m_f0.1GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]   Radius_OM [km]       Radius_DM [km]           Mass_OM [M_\odot]            Mass_DM [M_\odot]        Npart_OM                 Npart_DM
5.766738880206901285e+02 6.655266025108703616e+03 1.024725004048048760e+01 1.059901663639313618e+01 2.026109292674911355e+00 1.753076531037495124e-03 2.900447185240842943e+57 1.795663808888779501e+55
5.766678595168016273e+02 6.790320168232513424e+03 1.024725004048048760e+01 1.065443192205060718e+01 2.026041099227505082e+00 1.792982252268025302e-03 2.900350803363579053e+57 1.835322857860266994e+55
5.766616441160978184e+02 6.928114941333565184e+03 1.024725004048048760e+01 1.070984720770807996e+01 2.025971541593401426e+00 1.833808307520371720e-03 2.900252465955772908e+57 1.875864766055330097e+55
5.766552064395020807e+02 7.068705959534041540e+03 1.024725004048048760e+01 1.077008121385750528e+01 2.025900592648377518e+00 1.875577548345385391e-03 2.900152135564237628e+57 1.917310871069939640e+55
5.766492397489773793e+02 7.212149966544033305e+03 1.024484068023451222e+01 1.082790585976095699e+01 2.025828231332293505e+00 1.918310329096779669e-03 2.900049781802278515e+57 1.959679815520675270e+55
5.766435536211671433e+02 7.358504857563749283e+03 1.024484068023451222e+01 1.088813986591038230e+01 2.025754432011760198e+00 1.962031320644305743e-03 2.899945374281754463e+57 2.002994706040534856e+55
5.766366187044078515e+02 7.507829702650530635e+03 1.024484068023451222e+01 1.095078323230578299e+01 2.025679153763584317e+00 2.006772041753283973e-03 2.899838851634993276e+57 2.047285760596995548e+55
5.766288290838270996e+02 7.660184770559994831e+03 1.024484068023451222e+01 1.101342659870118545e+01 2.025602365453968101e+00 2.052556430733357053e-03 2.899730161641519076e+57 2.092575160783109290e+55
5.766200202856379065e+02 7.815631553071013514e+03 1.024484068023451222e+01 1.107847932534256863e+01 2.025524037365860952e+00 2.099411679299804153e-03 2.899619263866201185e+57 2.138888428363824330e+55
5.766119815435897635e+02 7.974232789804323147e+03 1.024484068023451222e+01 1.114353205198394825e+01 2.025444154663502250e+00 2.147356328356352529e-03 2.899506144707073954e+57 2.186241942205478879e+55
5.766028496840655180e+02 8.136052493544749268e+03 1.024484068023451222e+01 1.121099413887130503e+01 2.025362669381280067e+00 2.196427116660853648e-03 2.899390729542933354e+57 2.234671082076994862e+55
5.765937224505543099e+02 8.301155976077307059e+03 1.024484068023451222e+01 1.128086558600463896e+01 2.025279558695564752e+00 2.246647375937926676e-03 2.899272985762867947e+57 2.284197098377501364e+55
5.765844027597787544e+02 8.469609874547564687e+03 1.024484068023451222e+01 1.135073703313797289e+01 2.025194788201710949e+00 2.298047548765543100e-03 2.899152864915773465e+57 2.334848615029072076e+55
5.765754630300875760e+02 8.641482178356984150e+03 1.024484068023451222e+01 1.142301784051728220e+01 2.025108332413844803e+00 2.350654965972427679e-03 2.899030327426465930e+57 2.386650922413932454e+55
5.765662939303663279e+02 8.816842256603986243e+03 1.024484068023451222e+01 1.149770800814257221e+01 2.025020151827952031e+00 2.404504062658927108e-03 2.898905312363499420e+57 2.439636667426005922e+55
5.765577495578471598e+02 8.995760886081910940e+03 1.024484068023451222e+01 1.157239817576786045e+01 2.024930222309872185e+00 2.459622357883205560e-03 2.898777782286102295e+57 2.493831183591475238e+55
5.765455291814589600e+02 9.178310279845127297e+03 1.024484068023451222e+01 1.164949770363912585e+01 2.024838469773869054e+00 2.516067481448552336e-03 2.898647639106140262e+57 2.549291201712306257e+55
5.765321440964536350e+02 9.364564116354795260e+03 1.024484068023451222e+01 1.172900659175636839e+01 2.024744878731073339e+00 2.573860470121229135e-03 2.898514858217886446e+57 2.606035110312425443e+55
5.765203042233902124e+02 9.554597569216151896e+03 1.024484068023451222e+01 1.181092484011958987e+01 2.024649437721248280e+00 2.633020919023666435e-03 2.898379419466193899e+57 2.664079735294654639e+55
5.765099128500245342e+02 9.748487337519176435e+03 1.024484068023451222e+01 1.189284308848280780e+01 2.024552111647439645e+00 2.693585298151969336e-03 2.898241282482419525e+57 2.723459464983172623e+55
5.764981892863896746e+02 9.946311676795001404e+03 1.024484068023451222e+01 1.197717069709200288e+01 2.024452834295342729e+00 2.755608212202801874e-03 2.898100342979765467e+57 2.784227536202680479e+55
5.764857846008421802e+02 1.014815043060048629e+04 1.024484068023451222e+01 1.206390766594717512e+01 2.024351566809661662e+00 2.819124998398550574e-03 2.897956541166235058e+57 2.846416988908825421e+55
5.764727596024905552e+02 1.035408506274374668e+04 1.024484068023451222e+01 1.215305399504832806e+01 2.024248276227604393e+00 2.884175826073091115e-03 2.897809835736435432e+57 2.910065827535329849e+55
5.764611797210756095e+02 1.056419869016362827e+04 1.024484068023451222e+01 1.224460968439545283e+01 2.024142942961437708e+00 2.950788585055309950e-03 2.897660190725934597e+57 2.975199185310208115e+55
5.764477586841273933e+02 1.077857611647641534e+04 1.024484068023451222e+01 1.233857473398855831e+01 2.024035494474182073e+00 3.019028411073508555e-03 2.897507499814194890e+57 3.041880959788568483e+55
5.764336328891047287e+02 1.097256521469697509e+04 1.024243131998853329e+01 1.242290234259775517e+01 2.023938280507221688e+00 3.081023590039671644e-03 2.897369326480173786e+57 3.102425279675806632e+55
5.764318674884343636e+02 1.099730386620325044e+04 1.024243131998853329e+01 1.243494914382764094e+01 2.023925886260006912e+00 3.088945209043735506e-03 2.897351709068921990e+57 3.110159082069655817e+55
5.764168713065664633e+02 1.122047021969218258e+04 1.024243131998853329e+01 1.253373291391270072e+01 2.023814109487873658e+00 3.160561765042646087e-03 2.897192803083708100e+57 3.180053163351185558e+55
5.764013606588993071e+02 1.144816524874881725e+04 1.024243131998853329e+01 1.263492604424373411e+01 2.023700103155973817e+00 3.233935832165924125e-03 2.897030684590626398e+57 3.251619190871366824e+55
5.763860748602789954e+02 1.168048085299009108e+04 1.024243131998853329e+01 1.273852853482074643e+01 2.023583830969319930e+00 3.309111401542831968e-03 2.896865315144583518e+57 3.324898754552027110e+55
5.763705458209141170e+02 1.191751079693570500e+04 1.024243131998853329e+01 1.284454038564373946e+01 2.023465239869342902e+00 3.386143189006107952e-03 2.896696611659343233e+57 3.399944550870540201e+55
5.763547696104315037e+02 1.215935074785226607e+04 1.024243131998853329e+01 1.295537095695867968e+01 2.023344288934687540e+00 3.465084398585674668e-03 2.896524518007521341e+57 3.476807647942945692e+55
5.763358430696800951e+02 1.240609831436539025e+04 1.024243131998853329e+01 1.306620152827362524e+01 2.023220894022564664e+00 3.546014200180427466e-03 2.896348902749306518e+57 3.555566077794518664e+55
5.763137291336490762e+02 1.265785308585538405e+04 1.024243131998853329e+01 1.318185082008052156e+01 2.023095006962280173e+00 3.628991983346502997e-03 2.896169688784646690e+57 3.636277234337691215e+55
5.762940402279388081e+02 1.291471667265233009e+04 1.024243131998853329e+01 1.330231883237937573e+01 2.022966648491735686e+00 3.714030255234896695e-03 2.895986924680467835e+57 3.718949728932949048e+55
5.762744437680518104e+02 1.317679274704687487e+04 1.024243131998853329e+01 1.342278684467822814e+01 2.022835731660937775e+00 3.801209852583456797e-03 2.895800472413590829e+57 3.803663222380350503e+55
5.762541858612452188e+02 1.344418708513321690e+04 1.024243131998853329e+01 1.354807357746903307e+01 2.022702205274331533e+00 3.890601645251073968e-03 2.895610269444405171e+57 3.890486967344036564e+55
5.762337842464545474e+02 1.371700760950124641e+04 1.024243131998853329e+01 1.367817903075179409e+01 2.022566020951722443e+00 3.982267799184043000e-03 2.895416239053576761e+57 3.979481159646485714e+55
5.762125209690166230e+02 1.399536443279498053e+04 1.024243131998853329e+01 1.381310320452650586e+01 2.022427115645696993e+00 4.076284632946213134e-03 2.895218290461369431e+57 4.070720701044119743e+55
5.761878690349290082e+02 1.427936990215496917e+04 1.024243131998853329e+01 1.394802737830122474e+01 2.022285394962618277e+00 4.172750018995616955e-03 2.895016276651842496e+57 4.164302894427850538e+55
5.761633729194090847e+02 1.456913864456252668e+04 1.024002195974255791e+01 1.409017963281386621e+01 2.022140856607288484e+00 4.271705718988228970e-03 2.894810194255342206e+57 4.260266760345955914e+55
5.761383619502712463e+02 1.486478761310413574e+04 1.024002195974255791e+01 1.423715060781846731e+01 2.021993446522229565e+00 4.373237093518400793e-03 2.894599985113677106e+57 4.358696654138853181e+55
5.761137283639709494e+02 1.516643613417470078e+04 1.024002195974255791e+01 1.438653094306904379e+01 2.021843114433256261e+00 4.477416853145279804e-03 2.894385556156930772e+57 4.459663841348535936e+55
5.760888058773120974e+02 1.547420595563867391e+04 1.024002195974255791e+01 1.454072999881157280e+01 2.021689790785527130e+00 4.584337523720985810e-03 2.894166823673139078e+57 4.563260239445519912e+55
5.760571627153232157e+02 1.578822129596851482e+04 1.024002195974255791e+01 1.470215713529203505e+01 2.021533300263767430e+00 4.694161777418356767e-03 2.893943518599957704e+57 4.669650729902000786e+55
5.760253100780922750e+02 1.610860889438030426e+04 1.024002195974255791e+01 1.486840299226445161e+01 2.021373698696446564e+00 4.806913454186171643e-03 2.893715729152203654e+57 4.778856067635433580e+55
5.759945999240273977e+02 1.643549806198673832e+04 1.024002195974255791e+01 1.503946756972882071e+01 2.021210944192716408e+00 4.922674593909080049e-03 2.893483381159486643e+57 4.890957604750163078e+55
5.759639322456970376e+02 1.676902073398817811e+04 1.024002195974255791e+01 1.521535086768514233e+01 2.021044955927556064e+00 5.041560383044511526e-03 2.893246373389327936e+57 5.006071287335900403e+55
5.759321551993505182e+02 1.710931152292282422e+04 1.024002195974255791e+01 1.539846224637939720e+01 2.020875648557205029e+00 5.163693175765618655e-03 2.893004572970017415e+57 5.124320699673215292e+55
5.758954936677462229e+02 1.745650777299743640e+04 1.024002195974255791e+01 1.558639234556560638e+01 2.020702888099703554e+00 5.289236728676564511e-03 2.892757792859624339e+57 5.245872673614657894e+55
5.758597183119533156e+02 1.781074961552059540e+04 1.024002195974255791e+01 1.578155052548974879e+01 2.020526708193437937e+00 5.418237941693913179e-03 2.892506078539370400e+57 5.370772874673262357e+55
5.758215455287502209e+02 1.817218002546091884e+04 1.024002195974255791e+01 1.598634614639779628e+01 2.020346964723664929e+00 5.550866698591776227e-03 2.892249204915656708e+57 5.499195092075119895e+55
5.757849297423160806e+02 1.854094487915287027e+04 1.023761259949657898e+01 1.619596048779779807e+01 2.020163682938512562e+00 5.687201604336179425e-03 2.891987221673952946e+57 5.631218543605634359e+55
5.757443331474589741e+02 1.891719301317376085e+04 1.023761259949657898e+01 1.641280290993573132e+01 2.019976694800400097e+00 5.827461595772048808e-03 2.891719887012463150e+57 5.767068769962695229e+55
5.757001952927364528e+02 1.930107628441538327e+04 1.023761259949657898e+01 1.663928277305757319e+01 2.019785911226016140e+00 5.971792622765482485e-03 2.891447065000525102e+57 5.906895930613746077e+55
5.756557105885093506e+02 1.969274963137470695e+04 1.023761259949657898e+01 1.687540007716332369e+01 2.019591327098336997e+00 6.120305662291277739e-03 2.891168761728948298e+57 6.050814277883934131e+55
5.756134239293911605e+02 2.009237113668841266e+04 1.023761259949657898e+01 1.711874546200700919e+01 2.019392923733678291e+00 6.273125539728717504e-03 2.890884945997008922e+57 6.198953016690683551e+55
5.755657009911215027e+02 2.050010209093628509e+04 1.023761259949657898e+01 1.737413764808057337e+01 2.019190447228088381e+00 6.430551456140074992e-03 2.890595218133713345e+57 6.351623620451165079e+55
5.755435238620165137e+02 2.068674300466904606e+04 1.023761259949657898e+01 1.749219630013344684e+01 2.019097777874809374e+00 6.503112410036929886e-03 2.890462599455894831e+57 6.422016498209947413e+55
5.755168432867729962e+02 2.091610705773951850e+04 1.023761259949657898e+01 1.763916727513804616e+01 2.018983927591330385e+00 6.592704507595202428e-03 2.890299651822062792e+57 6.508952867706337106e+55
5.754648961291643445e+02 2.134055394017992148e+04 1.023761259949657898e+01 1.791383434317943113e+01 2.018773228159464139e+00 6.759819967426413528e-03 2.889998045870408228e+57 6.671187369702214326e+55
5.754129601665002838e+02 2.177361404856700756e+04 1.023761259949657898e+01 1.820054821245069476e+01 2.018558339683264258e+00 6.932058263031911846e-03 2.889690384148423429e+57 6.838496660861959381e+55
5.753582645167263081e+02 2.221546216958028890e+04 1.023761259949657898e+01 1.850171824319782843e+01 2.018339104216104740e+00 7.109698489057365151e-03 2.889376421403498257e+57 7.011175169724558797e+55
5.752991062556984616e+02 2.266627663681461854e+04 1.023520323925060360e+01 1.881252571492886361e+01 2.018115405078304558e+00 7.293021887955180964e-03 2.889055994265465972e+57 7.189520933140649420e+55
5.752394195856954866e+02 2.312623940275713539e+04 1.023520323925060360e+01 1.914019870838174242e+01 2.017887249840834674e+00 7.482217928884649094e-03 2.888729119512027403e+57 7.373737512147693706e+55
5.751781347861601716e+02 2.359553611222480322e+04 1.023520323925060360e+01 1.948232786331048416e+01 2.017654513152343121e+00 7.677590354831284776e-03 2.888395624950854599e+57 7.564149423962587060e+55
5.751106019481526346e+02 2.407435617729220758e+04 1.023520323925060360e+01 1.984132253996106243e+01 2.017416986926216627e+00 7.879545955301405641e-03 2.888055190466849783e+57 7.761190988643355643e+55
5.750441107120201423e+02 2.456289285373986786e+04 1.023520323925060360e+01 2.021718273833347723e+01 2.017174746969112142e+00 8.088260913688558734e-03 2.887707921550053792e+57 7.965057111917915451e+55
5.749753770299499820e+02 2.506134331905385625e+04 1.023520323925060360e+01 2.061231781867371282e+01 2.016927637394656969e+00 8.304163171717211453e-03 2.887353603457255460e+57 8.176208592107020346e+55
5.749004877332523620e+02 2.556990875200830851e+04 1.023520323925060360e+01 2.102672778098176209e+01 2.016675444402222350e+00 8.527737726073104929e-03 2.886991922872027700e+57 8.395169046563845760e+55
5.748209132126123677e+02 2.608879441386284452e+04 1.023520323925060360e+01 2.146282198550360931e+01 2.016418082650959676e+00 8.759382760898508716e-03 2.886622737864430115e+57 8.622374181631043366e+55
5.747406389674247293e+02 2.661820973120772760e+04 1.023520323925060360e+01 2.192300979248521742e+01 2.016155576409885519e+00 8.999464318488420086e-03 2.886246089302232020e+57 8.858228942966365391e+55
5.746547893107309619e+02 2.714929717343943776e+04 1.023279387900462467e+01 2.240006312118867626e+01 2.015892152181492314e+00 9.244439698952281598e-03 2.885868046132532839e+57 9.099313153739815272e+55
5.746533780579850372e+02 2.715836838049018479e+04 1.023279387900462467e+01 2.240729120192660773e+01 2.015887654754658698e+00 9.248658375146059929e-03 2.885861591213527968e+57 9.103468456807162985e+55
5.745655600464933741e+02 2.770948837425601960e+04 1.023279387900462467e+01 2.292048493431972034e+01 2.015614354737188307e+00 9.507355662855054151e-03 2.885469292673528790e+57 9.358531793959784607e+55
5.744766371192503129e+02 2.827179214914129989e+04 1.023279387900462467e+01 2.346259098966454815e+01 2.015335582659536051e+00 9.776182660264830238e-03 2.885069073591238595e+57 9.624111128242482870e+55
5.743794555503493484e+02 2.884550665564960582e+04 1.023279387900462467e+01 2.403601872820708607e+01 2.015051002334517616e+00 1.005604009246243748e-02 2.884660405629965472e+57 9.901194758467495447e+55
5.742951472801133832e+02 2.943086344975121756e+04 1.023279387900462467e+01 2.481300805945339505e+01 2.014761145863079417e+00 1.034702517281245113e-02 2.884244122666240085e+57 1.018992712137134936e+56
5.741662908638979843e+02 3.002809878634095003e+04 1.023279387900462467e+01 2.529245132757837311e+01 2.014464073665575672e+00 1.065187454682961672e-02 2.883817254888623305e+57 1.049325838001328588e+56
5.740778681380495527e+02 3.063745371459269882e+04 1.023279387900462467e+01 2.601161622976582422e+01 2.014162400692423471e+00 1.096868871683778258e-02 2.883383829606352029e+57 1.080922495154870459e+56
5.739409721744758599e+02 3.125917417524884513e+04 1.023279387900462467e+01 2.673078113195327887e+01 2.013853050499915032e+00 1.130166880071063751e-02 2.882939106748130567e+57 1.114235945924452054e+56
5.738326025896907367e+02 3.189351109988398093e+04 1.023038451875864929e+01 2.768966766820322079e+01 2.013538516746830265e+00 1.164922531562627948e-02 2.882486959231898666e+57 1.149104032629921460e+56
5.737674271128291821e+02 3.226019264776102864e+04 1.023038451875864929e+01 2.792938930226570804e+01 2.013356619700714223e+00 1.185461737123424605e-02 2.882225429956721923e+57 1.169761131812623319e+56
5.737201865003690955e+02 3.254072051218305933e+04 1.023038451875864929e+01 2.840883257039067900e+01 2.013217563738739280e+00 1.201393413290322530e-02 2.882025492364626818e+57 1.185810135625596229e+56
5.735847357685407815e+02 3.320106363127460645e+04 1.023038451875864929e+01 2.936771910664062091e+01 2.012889352998468162e+00 1.239819412208449136e-02 2.881553408195558522e+57 1.224620205872909642e+56
5.734482852379875339e+02 3.387480697716103168e+04 1.023038451875864929e+01 3.032660564289056282e+01 2.012554547606312916e+00 1.280294536418147625e-02 2.881071733442800224e+57 1.265646299352588326e+56
5.733058790009248469e+02 3.456222247828823311e+04 1.023038451875864929e+01 3.128549217914050473e+01 2.012212811517472222e+00 1.323052294217068672e-02 2.880579982944880469e+57 1.309151776104381957e+56
5.731438536809203015e+02 3.526358758129828493e+04 1.023038451875864929e+01 3.248410034945292324e+01 2.011863453006926150e+00 1.368416787927860881e-02 2.880077074259274362e+57 1.355500931865647522e+56
5.729995243368309730e+02 3.597918536300920096e+04 1.023038451875864929e+01 3.368270851976536306e+01 2.011507781783306470e+00 1.416479679157610534e-02 2.879565052072469197e+57 1.404808706609917699e+56
5.728814351491707839e+02 3.651075529090060445e+04 1.023038451875864929e+01 3.488131669007778157e+01 2.011243128724706342e+00 1.453597388142673433e-02 2.879183943407614508e+57 1.443037433198170429e+56
5.728402517648684125e+02 3.670930464466699777e+04 1.022797515851267214e+01 3.512103832414027238e+01 2.011144398551050205e+00 1.467762087906398019e-02 2.879041768702105848e+57 1.457658599489327436e+56
5.726759500644448053e+02 3.745424010851654748e+04 1.022797515851267214e+01 3.655936812851518880e+01 2.010773515876029816e+00 1.522621080333389811e-02 2.878507561880236274e+57 1.514460215046411638e+56
5.724963580856158387e+02 3.821429241673761135e+04 1.022797515851267214e+01 3.823741956695258182e+01 2.010394529423115806e+00 1.581629488982633919e-02 2.877961498963760853e+57 1.575863297804609541e+56
5.723160380839931349e+02 3.898976833279478160e+04 1.022797515851267214e+01 4.015519263945246564e+01 2.010007900899916322e+00 1.645297652015941317e-02 2.877404311353607833e+57 1.642454609206247074e+56
5.721221907062048331e+02 3.978098084524960723e+04 1.022797515851267214e+01 4.207296571195234236e+01 2.009612879883655001e+00 1.714474165783164139e-02 2.876834852522165331e+57 1.715197788394365326e+56
5.719968113038866022e+02 4.029468156250665197e+04 1.022797515851267214e+01 4.351129551632725878e+01 2.009356364966579545e+00 1.761917650848948344e-02 2.876464989677873959e+57 1.765311451912734319e+56
5.719316368875403214e+02 4.058824929408552271e+04 1.022797515851267214e+01 4.447018205257720780e+01 2.009210052384174272e+00 1.789956357203145026e-02 2.876254032506953658e+57 1.795008397071862808e+56
5.717370010442209605e+02 4.141189949959610385e+04 1.022797515851267214e+01 4.710712002726454273e+01 2.008798954816200855e+00 1.872976991804464753e-02 2.875661155234381900e+57 1.883290074846973325e+56
5.715349621065081465e+02 4.225226389388881944e+04 1.022556579826669498e+01 4.998377963601435425e+01 2.008379242973778123e+00 1.965087699356546369e-02 2.875055698605355677e+57 1.981811251778402539e+56
5.713264616390619040e+02 4.310968165505744400e+04 1.022556579826669498e+01 5.333988251288915450e+01 2.007950743456584863e+00 2.068262689746962202e-02 2.874437410621222179e+57 2.092822552140003789e+56
5.711135534643755136e+02 4.397138483774605265e+04 1.022556579826669498e+01 5.693570702382643844e+01 2.007519798639776809e+00 2.183312105466181374e-02 2.873815420431068744e+57 2.217345816694499564e+56
5.711107391616679934e+02 4.398449884407716308e+04 1.022556579826669498e+01 5.717542865788892215e+01 2.007513260930945176e+00 2.185156900731861224e-02 2.873805985889474616e+57 2.219348156137306820e+56
5.709108494614941947e+02 4.487706854447768274e+04 1.022556579826669498e+01 6.149041807101365009e+01 2.007067809641539746e+00 2.318956462057461185e-02 2.873163055884553744e+57 2.365022209386636250e+56
5.707071737598590744e+02 4.578775100485071744e+04 1.022556579826669498e+01 6.676429402038834837e+01 2.006613201548807623e+00 2.474884250771957478e-02 2.872506751860670106e+57 2.535778150337549849e+56
5.705149596175323268e+02 4.671691378424922732e+04 1.022556579826669498e+01 7.323677814007544384e+01 2.006150128858648962e+00 2.659661363455168709e-02 2.871838197191938462e+57 2.739255355380895941e+56
5.703386957794862155e+02 4.766493190053748549e+04 1.022315643802071783e+01 8.090787043007496493e+01 2.005678680070859699e+00 2.883431247324507243e-02 2.871157561626865523e+57 2.986963816810601510e+56
5.702316595212979564e+02 4.826923108806994424e+04 1.022315643802071783e+01 8.666118964757461640e+01 2.005378441891259911e+00 3.050513203291963654e-02 2.870724071493156087e+57 3.172644450501288297e+56
5.701829648919365354e+02 4.863218798175126722e+04 1.022315643802071783e+01 9.049673579257438405e+01 2.005199009824557788e+00 3.161720321504288972e-02 2.870465095957034802e+57 3.296498142336318242e+56
5.700867890155409441e+02 4.961907242052984657e+04 1.022315643802071783e+01 1.024828174956986544e+02 2.004713298789937426e+00 3.517571902594518463e-02 2.869764276511397914e+57 3.693936233517976742e+56
5.700585517438511260e+02 5.062598353168163885e+04 1.022315643802071783e+01 1.183044453438226924e+02 2.004222059109954213e+00 3.990888817758540125e-02 2.869055906980497532e+57 4.224360867656853168e+56
5.701503367658763182e+02 5.165332771294743725e+04 1.022074707777474067e+01 1.393999491413214002e+02 2.003728423578658102e+00 4.648387053999448321e-02 2.868344958822536514e+57 4.963022635241011829e+56
5.702316595212980701e+02 5.185469878673826315e+04 1.022074707777474067e+01 1.441943818225711311e+02 2.003635550159961642e+00 4.800659676191559172e-02 2.868211693148400740e+57 5.134234070842434811e+56
5.704612615353909177e+02 5.270151960902594874e+04 1.022074707777474067e+01 1.686459884969446250e+02 2.003238436679048107e+00 5.606173588362230870e-02 2.867640869262139519e+57 6.040635758088410586e+56
5.710989495020551203e+02 5.377098227892778232e+04 1.021833771752876352e+01 2.105972744578795641e+02 2.002758444049572262e+00 7.084127249185961928e-02 2.866953391075459191e+57 7.704321539312670405e+56
5.711135534643755136e+02 5.377689368623383052e+04 1.021833771752876352e+01 2.108369960919420976e+02 2.002756453599724207e+00 7.091446075313320718e-02 2.866950623080667693e+57 7.712551793836732998e+56
5.719968113038866022e+02 5.437416816775906773e+04 1.021592835728278637e+01 2.381652623750653959e+02 2.002519467063154757e+00 8.137334229898093851e-02 2.866614712479981428e+57 8.889388259663029411e+56
5.723241874143991481e+02 5.486214736672569416e+04 1.021592835728278637e+01 2.707674046075633782e+02 2.002302650634278702e+00 9.451439742038965364e-02 2.866304007299996041e+57 1.036805519854191279e+57
5.728814351491707839e+02 5.499696531591477105e+04 1.021592835728278637e+01 2.753221156547505757e+02 2.002269335979958154e+00 9.633547156890917562e-02 2.866259112835265638e+57 1.057255161475428456e+57
5.737674271128291821e+02 5.545288856690532702e+04 1.021351899703680921e+01 3.057667631806862119e+02 2.002098727432745751e+00 1.094683089427086059e-01 2.866017446721056782e+57 1.204917330929858701e+57
5.742200331321668045e+02 5.597545527576970198e+04 1.021351899703680921e+01 3.601835741128704740e+02 2.001871773710840685e+00 1.347866941514205830e-01 2.865692073419273234e+57 1.489517026897194439e+57
5.746547893107309619e+02 5.605593814683778328e+04 1.021110963679083383e+01 3.623410688194328486e+02 2.001856290404148364e+00 1.357805487257714439e-01 2.865671454053670130e+57 1.500654896305423023e+57
5.755435238620165137e+02 5.632114890613668103e+04 1.021110963679083383e+01 3.812790779103690966e+02 2.001775117847973906e+00 1.452391448540098495e-01 2.865557312648773546e+57 1.606874782523829373e+57
5.764336328891047287e+02 5.710378467922538402e+04 1.020870027654485490e+01 5.076123790612990092e+02 2.001444690244246871e+00 2.154812868782557955e-01 2.865082923229356955e+57 2.395496527407566344e+57
5.764387728554296473e+02 5.711135534643755818e+04 1.020870027654485490e+01 5.092904304997362601e+02 2.001441319417258669e+00 2.165088970542413671e-01 2.865078071439360270e+57 2.407027966746322656e+57
5.764336328891047287e+02 5.711203763794417318e+04 1.020870027654485490e+01 5.095301521337987651e+02 2.001440737896251321e+00 2.167327102318797882e-01 2.865077222238562423e+57 2.409539942003517869e+57
5.755435238620164000e+02 5.722428287658770569e+04 1.021110963679083383e+01 5.780905394756697433e+02 2.001341874591328729e+00 2.609066681798361542e-01 2.864932406856023013e+57 2.905195396077157655e+57
5.746547893107309619e+02 5.729575963218636753e+04 1.021110963679083383e+01 6.471303700856653904e+02 2.001260617042997847e+00 3.100823487880514095e-01 2.864812233455938435e+57 3.456730426504679235e+57
5.737674271128290684e+02 5.734388547530944925e+04 1.021351899703680921e+01 7.192865819384735460e+02 2.001188678257366238e+00 3.667688344768802455e-01 2.864704767028366625e+57 4.092268279397280290e+57
5.728814351491707839e+02 5.738124215901335265e+04 1.021351899703680921e+01 7.974358346428437017e+02 2.001120050899303227e+00 4.352161754773644642e-01 2.864601311545287022e+57 4.859414566450941161e+57
5.719968113038866022e+02 5.741501178210148646e+04 1.021351899703680921e+01 8.844547878075260314e+02 2.001051276933906387e+00 5.208144843352509046e-01 2.864496899381743638e+57 5.818513000852985402e+57
5.711135534643755136e+02 5.744952825241743267e+04 1.021592835728278637e+01 9.817817712368948833e+02 2.000980283226243106e+00 6.304905051925717707e-01 2.864388542141233318e+57 7.047090765704666788e+57
5.702316595212979564e+02 5.748870722777285118e+04 1.021592835728278637e+01 1.090615393101263408e+03 2.000905139493187601e+00 7.740506014967961645e-01 2.864273435281478196e+57 8.654906105798872915e+57
5.693511273685724063e+02 5.753632812641139753e+04 1.021833771752876352e+01 1.210476210132506139e+03 2.000824004463960026e+00 9.649873120987726427e-01 2.864148934139314757e+57 1.079299404649234839e+58
5.684719549033685553e+02 5.759940853976385552e+04 1.021833771752876352e+01 1.340884779062498183e+03 2.000733479564906769e+00 1.225407299532363270e+00 2.864010129864396852e+57 1.370888759880886718e+58
5.675941400261034460e+02 5.769255580906049727e+04 1.022074707777474067e+01 1.481361656623114868e+03 2.000626410321392878e+00 1.597761538840371864e+00 2.863846687942886572e+57 1.787807213172829743e+58
5.667176806404369245e+02 5.785621060196752660e+04 1.022074707777474067e+01 1.634304059154980223e+03 2.000483054417085516e+00 2.193903770643951923e+00 2.863630131241848774e+57 2.455380401654257856e+58
5.658425746532649327e+02 5.824230574821414484e+04 1.022315643802071783e+01 1.803547532803095010e+03 2.000229263308838323e+00 3.445336825421498439e+00 2.863253413565631008e+57 3.857374068934496115e+58
5.658070874071920571e+02 5.827030603749225702e+04 1.022315643802071783e+01 1.810978903459032153e+03 2.000212905064615576e+00 3.531648584109229105e+00 2.863229364024956056e+57 3.954107042227268822e+58
5.658425746532649327e+02 5.830268568273383426e+04 1.022315643802071783e+01 1.816252779408406695e+03 2.000199853696172703e+00 3.600123810446266504e+00 2.863210966179522290e+57 4.030853108446441130e+58
5.667176806404369245e+02 5.902317954389746592e+04 1.022074707777474067e+01 1.888648712895276958e+03 1.999915529484580068e+00 5.131635421131594654e+00 2.862811039397644930e+57 5.748255082069270270e+58
5.672143970563427047e+02 5.945277511111988133e+04 1.021833771752876352e+01 1.903511454207151701e+03 1.999743785459831447e+00 6.066390879085631127e+00 2.862568751596902169e+57 6.797381266752519943e+58
5.675941400261034460e+02 6.057853637610691658e+04 1.021833771752876352e+01 1.891285650869964684e+03 1.999225551872264806e+00 8.839687009485899694e+00 2.861824818004105926e+57 9.914505272861562783e+58
5.676262492835530793e+02 6.065923982172231626e+04 1.021833771752876352e+01 1.888888434529339747e+03 1.999188794203874187e+00 9.029347077256074883e+00 2.861772098921771935e+57 1.012793932135146026e+59
5.675941400261034460e+02 6.187864543900173885e+04 1.021592835728278637e+01 1.837108561571842984e+03 1.998595297545213700e+00 1.196721437254610265e+01 2.860914964630394010e+57 1.343865924818856992e+59
5.675937958556781950e+02 6.189018710854104575e+04 1.021592835728278637e+01 1.836389396669655298e+03 1.998589679096582916e+00 1.199373687344596817e+01 2.860906849375403044e+57 1.346858846363153380e+59
5.674537183968374165e+02 6.314611379219001537e+04 1.021592835728278637e+01 1.777417874690283952e+03 1.997970662479991111e+00 1.477966816265235472e+01 2.860011589799463596e+57 1.661667280259123594e+59
5.672886603964215055e+02 6.442752677517645498e+04 1.021592835728278637e+01 1.720603847417474981e+03 1.997337471886374782e+00 1.736809837897408215e+01 2.859095424891579459e+57 1.954966206068118354e+59
5.671158201257551355e+02 6.573494324649107875e+04 1.021592835728278637e+01 1.667865087923728197e+03 1.996691149785514652e+00 1.977443660154371941e+01 2.858160069317519882e+57 2.228384281947297467e+59
5.669382445557519077e+02 6.706889089034986682e+04 1.021351899703680921e+01 1.619681039477168497e+03 1.996031684534589790e+00 2.201770203385163782e+01 2.857205513545093710e+57 2.483971694898008601e+59
5.667581118724008320e+02 6.842990809917179286e+04 1.021351899703680921e+01 1.575572258809671212e+03 1.995358961221796124e+00 2.411427600903391522e+01 2.856231603128817517e+57 2.723493946148011816e+59
5.667176806404369245e+02 6.876170779093363672e+04 1.021351899703680921e+01 1.565503950179047024e+03 1.995195248025494639e+00 2.459792860466908238e+01 2.855994606672561728e+57 2.778841558630385717e+59
5.665789132943809818e+02 6.981854419087839779e+04 1.021351899703680921e+01 1.535059302653111217e+03 1.994673013226591740e+00 2.607757253095001460e+01 2.855238440599355999e+57 2.948391718840120550e+59
5.663932328166620209e+02 7.123535963060335780e+04 1.021110963679083383e+01 1.497662727739363390e+03 1.993972972990389447e+00 2.792152302368810624e+01 2.854224669551532388e+57 3.160178196723761216e+59
5.662059770198080741e+02 7.268092625690068235e+04 1.021110963679083383e+01 1.462903090800303289e+03 1.993258952737774647e+00 2.965506279149667535e+01 2.853190492572387841e+57 3.359804729459410917e+59
5.660138733782403051e+02 7.415582751254366303e+04 1.020870027654485490e+01 1.430780391835930232e+03 1.992530420770675992e+00 3.128768518853962632e+01 2.852135120523042776e+57 3.548295887181068032e+59
5.658425746532649327e+02 7.546994122625030286e+04 1.020870027654485490e+01 1.404411012089056840e+03 1.991881345314624907e+00 3.263831244802670284e+01 2.851194701724156754e+57 3.704603132344918874e+59
5.658159891485577191e+02 7.566065868000703631e+04 1.020870027654485490e+01 1.400575465944057214e+03 1.991786981126522527e+00 3.282710703302874578e+01 2.851057943964430455e+57 3.726480017558353062e+59
5.656205783240473011e+02 7.719602712172827160e+04 1.020870027654485490e+01 1.372288313124683555e+03 1.991029099493124788e+00 3.427836515368663584e+01 2.849959735641324750e+57 3.894881867202586547e+59
5.654152627852479327e+02 7.876255252524392563e+04 1.020629091629887952e+01 1.345679211743747828e+03 1.990255330872799711e+00 3.564971747870013985e+01 2.848838244103813653e+57 4.054406205918543098e+59
5.652068170365686228e+02 8.036086715330075822e+04 1.020629091629887952e+01 1.320508440167187018e+03 1.989465977142485187e+00 3.694509309265978914e+01 2.847693979231214236e+57 4.205461006248227590e+59
5.649958580215616166e+02 8.199161609904232319e+04 1.020629091629887952e+01 1.296775998395000897e+03 1.988660831088660208e+00 3.816912397966608950e+01 2.846526656036908919e+57 4.348540282002052942e+59
5.649688199747163253e+02 8.221008616360269662e+04 1.020629091629887952e+01 1.293659617152188503e+03 1.988553094490831397e+00 3.832596653606629644e+01 2.846370460154890724e+57 4.366898842127711387e+59
5.647765112206660660e+02 8.365545754637375649e+04 1.020388155605290059e+01 1.274242164793127131e+03 1.987838975229373251e+00 3.932697270623340557e+01 2.845334850106570075e+57 4.484204930643129349e+59
5.645589275091616628e+02 8.535306303561056848e+04 1.020388155605290059e+01 1.252667217727503385e+03 1.987001098513576203e+00 4.042097619172384526e+01 2.844119683282700421e+57 4.612688833457463152e+59
5.643323921816922848e+02 8.708511773451777117e+04 1.020147219580692521e+01 1.232051157198129658e+03 1.986145788030180270e+00 4.145621747766965370e+01 2.842878971731243559e+57 4.734551711990376007e+59
5.641053968191802142e+02 8.885232071484932385e+04 1.020147219580692521e+01 1.212393983205005952e+03 1.985273567950123885e+00 4.243476529300750855e+01 2.841613565689187871e+57 4.850002395087426163e+59
5.640964145181465028e+02 8.892707482077465102e+04 1.020147219580692521e+01 1.211674818302818494e+03 1.985236739088646729e+00 4.247447250726737167e+01 2.841560139314041695e+57 4.854692640339301732e+59
5.638731288287207235e+02 9.065538523449942295e+04 1.019906283556094806e+01 1.193695695748132266e+03 1.984383613850200678e+00 4.336024521804294807e+01 2.840322215282987179e+57 4.959435976481145478e+59
5.636366046324067156e+02 9.249503902537915565e+04 1.019906283556094806e+01 1.175716573193445811e+03 1.983475665832477253e+00 4.423527667581773670e+01 2.839004533693293082e+57 5.063131778402771528e+59
5.633941392504473242e+02 9.437202458713541273e+04 1.019906283556094806e+01 1.158456615540946814e+03 1.982549200391887423e+00 4.506258817094770563e+01 2.837659745165275036e+57 5.161384643157822057e+59
5.632253562001334330e+02 9.569657523408594716e+04 1.019665347531497090e+01 1.146710255471885148e+03 1.981895672523376506e+00 4.560947211333267148e+01 2.836711029059563937e+57 5.226451034028418434e+59
5.631438221219813158e+02 9.628709948682982940e+04 1.019665347531497090e+01 1.141676101156572713e+03 1.981603601218051347e+00 4.584471490754878431e+01 2.836286898437358345e+57 5.254469035438362372e+59
5.628913344892841906e+02 9.824103666469920427e+04 1.019665347531497090e+01 1.125614751674386525e+03 1.980639161470082676e+00 4.658327995958285328e+01 2.834886514818462753e+57 5.342552957415701625e+59
5.626354251478131800e+02 1.002346247461207095e+05 1.019424411506899375e+01 1.110272567094387341e+03 1.979655335885227796e+00 4.728050281941436594e+01 2.833457759867306554e+57 5.425877307427275840e+59
5.623710105119454283e+02 1.022686683599074167e+05 1.019424411506899375e+01 1.095409825782513053e+03 1.978651168118567227e+00 4.793875956449294051e+01 2.831999172035255689e+57 5.504703877624190388e+59
5.623556429404715118e+02 1.023963275039555592e+05 1.019424411506899375e+01 1.094450939246263260e+03 1.978588293202904858e+00 4.797828004889650089e+01 2.831907856279286767e+57 5.509441534119565401e+59
5.621017844224695637e+02 1.043439884630636079e+05 1.019183475482301660e+01 1.081026527738763889e+03 1.977626655558505586e+00 4.855952269160903256e+01 2.830510782451506770e+57 5.579188166348562373e+59
5.618274268598786421e+02 1.064614226721296000e+05 1.019183475482301660e+01 1.067122672963139848e+03 1.976581398211488150e+00 4.914452398489738982e+01 2.828992011289056735e+57 5.649518257204709444e+59
5.615464805044706509e+02 1.086218256012509373e+05 1.018942539457703944e+01 1.053458539821578142e+03 1.975514758160084483e+00 4.969547154739947814e+01 2.827441881759842833e+57 5.715880988230582104e+59
5.614872726621686070e+02 1.091074573246820655e+05 1.018942539457703944e+01 1.050581880212828310e+03 1.975275496568366318e+00 4.981306221154150649e+01 2.827094200624825351e+57 5.730061436632483155e+59
5.612604967350324614e+02 1.108260692071076191e+05 1.018701603433106406e+01 1.040513571582204122e+03 1.974426529630972205e+00 5.021376163329971831e+01 2.825860128142774844e+57 5.778427098654256239e+59
5.609657810697658533e+02 1.130750431408432632e+05 1.018701603433106406e+01 1.027808324976892436e+03 1.973315783141460056e+00 5.070105522173513890e+01 2.824245310735046127e+57 5.837340646058223225e+59
5.606677440551977725e+02 1.153696551071357826e+05 1.018460667408508513e+01 1.015582521639705760e+03 1.972182789382888490e+00 5.115835797809456409e+01 2.822597921105911016e+57 5.892727730862875397e+59
5.606202432914379870e+02 1.157615082438487880e+05 1.018460667408508513e+01 1.013425026933142931e+03 1.971989760915439094e+00 5.123250057177618544e+01 2.822317286299670800e+57 5.901717004995578208e+59
5.603612829615258306e+02 1.177108312305544096e+05 1.018460667408508513e+01 1.003596439936581191e+03 1.971026419355206505e+00 5.158725070313493433e+01 2.820916199954724607e+57 5.944765227443964979e+59
5.600475938582915205e+02 1.200995164293515263e+05 1.018219731383910975e+01 9.918500798675192982e+02 1.969846346481409105e+00 5.198886021918054468e+01 2.819199699397215297e+57 5.993576167952556997e+59
5.597545527576970699e+02 1.223320324281051726e+05 1.018219731383910975e+01 9.815420496028325488e+02 1.968743385567158555e+00 5.233401491524805493e+01 2.817595103573332733e+57 6.035593169356345491e+59
5.597253635437581352e+02 1.225366747968391865e+05 1.018219731383910975e+01 9.805831630665826424e+02 1.968641946885530070e+00 5.236438664350152550e+01 2.817447474086878957e+57 6.039293514816158658e+59
5.594009318121557044e+02 1.250232899905057566e+05 1.017978795359313082e+01 9.695559678997083211e+02 1.967413605861876746e+00 5.271462690896044023e+01 2.815660176778677967e+57 6.082002052058492200e+59
5.590629766510606942e+02 1.275603656290278886e+05 1.017737859334715544e+01 9.590082160009588961e+02 1.966159189480431113e+00 5.304111843209828692e+01 2.813834491217551867e+57 6.121877816515535215e+59


==> anc/Fig09_m_f0.3GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]   Radius_OM [km]       Radius_DM [km]           Mass_OM [M_\odot]            Mass_DM [M_\odot]        Npart_OM                 Npart_DM
5.774848942853627705e+02 5.073990836064324839e+01 1.024793124571488434e+01 4.197705509286461911e+00 2.028140398904338948e+00 5.148608317361993503e-04 2.903305077507066083e+57 1.898323213836992866e+54
5.775475020265416788e+02 6.255453058200824046e+01 1.024793124571488434e+01 4.371716426484624662e+00 2.027791995895934285e+00 6.595878547307060247e-04 2.902821105104025231e+57 2.429471375817785970e+54
5.776189676301909230e+02 7.712014906535786452e+01 1.024793124571488434e+01 4.551081525750423573e+00 2.027350265765359705e+00 8.445185520504372044e-04 2.902207798733551498e+57 3.107147860550453117e+54
5.777014444407249130e+02 9.507732432051261640e+01 1.024793124571488434e+01 4.735800807083856867e+00 2.026790811396182779e+00 1.080609127374569829e-03 2.901431359630518642e+57 3.970873149901995031e+54
5.777961893188584099e+02 1.172157692834198031e+02 1.024793124571488434e+01 4.928551361518745288e+00 2.026083237776799439e+00 1.381722642612249379e-03 2.900449646591506342e+57 5.070490523503803981e+54
5.779047418832195717e+02 1.445090789722575835e+02 1.024525415468106715e+01 5.129333189055086173e+00 2.025189500678602261e+00 1.765366799610797481e-03 2.899209943332689622e+57 6.468722219543176304e+54
5.780257800122915341e+02 1.781575468307237884e+02 1.024525415468106715e+01 5.332792107625245137e+00 2.024062294613895752e+00 2.253630121321253347e-03 2.897646651569729583e+57 8.244393142636325651e+54
5.781625876176246948e+02 2.196409507172551798e+02 1.024257706364724818e+01 5.544282299296858341e+00 2.022642830952810389e+00 2.874281233880842442e-03 2.895678077997178348e+57 1.049617074836675779e+55
5.783134506112550071e+02 2.707836299397235393e+02 1.024257706364724818e+01 5.761126673036108592e+00 2.020858255473918064e+00 3.662221993793148694e-03 2.893202979276157489e+57 1.334749057837900764e+55
5.784777683583018870e+02 3.338347152654750971e+02 1.023989997261343277e+01 5.986002319876811306e+00 2.018618635389422433e+00 4.661175941999520962e-03 2.890096151823343247e+57 1.695219551206699088e+55
5.786529715216493059e+02 4.115670402276114714e+02 1.023722288157961380e+01 6.218909239818965595e+00 2.015813122636430865e+00 5.925814397839766941e-03 2.886203001551642069e+57 2.150157906809825716e+55
5.788358550584501927e+02 5.073990836064324412e+02 1.023186869951197764e+01 6.454493250794940629e+00 2.012305764578762091e+00 7.524298604036449775e-03 2.881333554118618501e+57 2.723269180434019791e+55
5.790189165971690954e+02 6.255453058200823762e+02 1.022651451744433970e+01 6.700785625906186205e+00 2.007930213206309045e+00 9.541431827161404866e-03 2.875254862059530541e+57 3.443853850308285565e+55
5.791912936949305504e+02 7.712014906535786167e+02 1.022116033537670710e+01 6.952432183085067052e+00 2.002483800444234685e+00 1.208239217040340575e-02 2.867682357091052092e+57 4.347996228862777177e+55
5.793375869039170993e+02 9.507732432051261640e+02 1.021045197124143478e+01 7.209432922331584059e+00 1.995720721463744241e+00 1.527722597993197429e-02 2.858269938019331148e+57 5.479975613057245464e+55
5.794336325982734479e+02 1.172157692834198315e+03 1.020242069813998143e+01 7.477142025713373386e+00 1.987343973032738242e+00 1.928632071023434966e-02 2.846597909350712446e+57 6.893966145299537950e+55
5.794459040144682831e+02 1.445090789722575892e+03 1.018903524297089191e+01 7.750205311162797095e+00 1.976996525694446616e+00 2.430681130289843658e-02 2.832159883126376110e+57 8.655994066000670484e+55
5.793265527789959606e+02 1.781575468307238225e+03 1.017297269676798344e+01 8.036654051781310315e+00 1.964251293414330357e+00 3.058037931561040021e-02 2.814347375035814653e+57 1.084630389036313265e+56
5.790065848631752488e+02 2.196409507172551002e+03 1.015155596849744057e+01 8.331134065501277775e+00 1.948599674857915076e+00 3.840279898053040875e-02 2.792432191694172445e+57 1.356224790441918256e+56
5.783869350441506185e+02 2.707836299397235507e+03 1.012478505815926333e+01 8.638999534390334745e+00 1.929438349575734790e+00 4.813590616129795330e-02 2.765545412113532067e+57 1.692193542312887732e+56
5.773235357268808912e+02 3.338347152654751426e+03 1.009265996575344637e+01 8.968281731549936353e+00 1.906053163404141104e+00 6.022363155588019573e-02 2.732651554227089863e+57 2.106923599589389138e+56
5.756026527200859846e+02 4.115670402276115055e+03 1.005250360024617784e+01 9.318980656980079047e+00 1.877596462122931964e+00 7.521558398459109174e-02 2.692511798663447506e+57 2.618141488918831713e+56
5.728995918014318249e+02 5.073990836064323958e+03 1.000431596163745773e+01 9.715190129985124656e+00 1.843049843205593730e+00 9.380650518877352295e-02 2.643624423226860848e+57 3.248245305412652955e+56
5.709025332977068956e+02 5.651186381243995129e+03 9.974867960265461519e+00 9.950774140961099690e+00 1.822468271700451004e+00 1.050801931736435046e-01 2.614418810999193477e+57 3.628736153211510925e+56
5.689467020204405117e+02 6.255453058200823762e+03 9.942742867859644562e+00 1.019706651607234527e+01 1.801254470345917902e+00 1.168584551002015554e-01 2.584263402398385980e+57 4.025042391405052748e+56
5.629761239682741234e+02 7.712014906535793671e+03 9.870461409946562625e+00 1.082082872695191256e+01 1.750622575895590005e+00 1.456413463313224188e-01 2.512053456737469952e+57 4.990350134845545736e+56
5.590762726063468335e+02 8.467057909304465284e+03 9.830305044439294093e+00 1.116885056134823984e+01 1.724462853009081753e+00 1.609103332590416935e-01 2.474612407099001411e+57 5.501490451851451188e+56
5.536395354801437634e+02 9.507732432051261640e+03 9.776763223762937827e+00 1.167482076673981872e+01 1.688848380976910812e+00 1.821905961321024503e-01 2.423520208603340586e+57 6.213110315932078960e+56
5.474949932100114438e+02 1.044918553364355648e+04 9.728575585154215943e+00 1.218346806316521658e+01 1.656240596633336670e+00 2.022211197635370994e-01 2.376580411471701241e+57 6.883923631229790333e+56
5.384430886970908432e+02 1.172157692834197951e+04 9.661648309308768390e+00 1.294911609883713410e+01 1.612056938909013137e+00 2.303445812883288257e-01 2.312764588366524951e+57 7.827918498127969957e+56
5.361536203148600634e+02 1.198595380473397381e+04 9.648262854139678879e+00 1.312848119810293213e+01 1.602603039742634072e+00 2.365260706185510764e-01 2.299063246738463439e+57 8.036260556706910128e+56
5.250471842515373737e+02 1.319583877538894740e+04 9.584012669328048517e+00 1.403333796753337737e+01 1.558828487147632336e+00 2.660463688607936916e-01 2.235452537856211951e+57 9.035014278027702358e+56
5.141708182975171439e+02 1.417865308276866563e+04 9.530470848651692251e+00 1.492480928179473487e+01 1.521470422042961346e+00 2.926104761221402506e-01 2.180874172755085715e+57 9.941786091633081508e+56
5.108045820714202705e+02 1.445090789722575937e+04 9.514408302448785548e+00 1.520590384034561460e+01 1.510721150535895285e+00 3.005331785893301522e-01 2.165114461722993199e+57 1.021396516356912178e+57
5.035197565445552641e+02 1.494128689405915611e+04 9.484960301076787559e+00 1.579218677675173232e+01 1.490000913879883315e+00 3.162092017226758034e-01 2.134611279375264851e+57 1.075629053055923025e+57
4.930893318103200045e+02 1.552215852600813923e+04 9.450158117637155186e+00 1.663814754343818336e+01 1.463167853250202821e+00 3.374269708416028357e-01 2.094890250142132485e+57 1.149762250374768957e+57
4.828749735932818794e+02 1.595030530681043638e+04 9.420710116265158973e+00 1.746536867288790873e+01 1.440088217272328386e+00 3.566724330430352530e-01 2.060457778409015913e+57 1.217892471184717998e+57
4.728722060699685699e+02 1.623070658365645068e+04 9.396616296960797143e+00 1.826314180096563788e+01 1.420586297220475913e+00 3.738192342081311792e-01 2.031072419779492928e+57 1.279517520227144293e+57
4.630766461337058786e+02 1.635319838605187761e+04 9.383230841791707633e+00 1.899666474423174023e+01 1.404941649728828956e+00 3.883099404857331405e-01 2.007147759240803945e+57 1.332631439644762982e+57
4.534840014739878029e+02 1.630621956040249643e+04 9.377876659724071473e+00 1.963381241028039526e+01 1.393538420690112689e+00 3.994256932193904208e-01 1.989250343966382237e+57 1.374622075412454296e+57
4.440900686956306913e+02 1.613981336519050274e+04 9.377876659724071473e+00 2.018529316324688239e+01 1.385254321856510762e+00 4.079313523543986464e-01 1.975813340313708161e+57 1.407894733045200882e+57
4.348907314768908918e+02 1.594342933674983578e+04 9.380553750757890441e+00 2.072874264311191439e+01 1.377785238406533663e+00 4.159541633546787742e-01 1.963539323769752420e+57 1.439685717105048502e+57
4.258819587657354759e+02 1.574033161514603671e+04 9.383230841791707633e+00 2.129093176021366673e+01 1.370514375159422427e+00 4.241036795203066978e-01 1.951541515481725362e+57 1.472097175425548480e+57
4.170598030134783016e+02 1.553120299491444712e+04 9.388585023859343792e+00 2.187186051455215363e+01 1.363434520206199041e+00 4.323936635802914652e-01 1.939810794443673135e+57 1.505176295005108673e+57
4.084203984450060716e+02 1.531774886869983129e+04 9.391262114893160984e+00 2.247152890612736087e+01 1.356509436196498886e+00 4.408728027635440139e-01 1.928296960257146529e+57 1.539092546796157249e+57
3.999599593648366636e+02 1.510351224495786846e+04 9.396616296960797143e+00 2.309261402597310564e+01 1.349650189864143091e+00 4.496587872915844275e-01 1.916875394022634800e+57 1.574258263640104362e+57


==> anc/Fig10_m_f0.3GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]   Radius_OM [km]       Radius_DM [km]           Mass_OM [M_\odot]            Mass_DM [M_\odot]        Npart_OM                 Npart_DM
2.246286687928576100e+02 1.553687474417119141e+01 1.318470010981310558e+01 4.925874270484926321e+00 2.444792326146283390e+00 4.078949173244274186e-04 3.488117591514487466e+57 1.518815030139738378e+54
2.246579998695847564e+02 1.854755815483451897e+01 1.318470010981310558e+01 5.105239369750725231e+00 2.444529496808540703e+00 5.039814391988912566e-04 3.487743672631584105e+57 1.876460060604241894e+54
2.246913548623573718e+02 2.214164168608157013e+01 1.318470010981310558e+01 5.289958651084159413e+00 2.444207131388683063e+00 6.226476197844583917e-04 3.487285268752298821e+57 2.318058060360560146e+54
2.247293072746094253e+02 2.643217465405481548e+01 1.318470010981310558e+01 5.485386296552865026e+00 2.443812072012201853e+00 7.691791793909887607e-04 3.486723773650864222e+57 2.863214998584965444e+54
2.247720000352089471e+02 3.155411269172701338e+01 1.318202301877929017e+01 5.683491033055389607e+00 2.443328154891283077e+00 9.500946519457689234e-04 3.486036305598222332e+57 3.536088343417007771e+54
2.248198472048581209e+02 3.766856268140877262e+01 1.318202301877929017e+01 5.892304133693184731e+00 2.442735901761357908e+00 1.173426431118183453e-03 3.485195436045227202e+57 4.366415755612281139e+54
2.248729537333421149e+02 4.496785025602188313e+01 1.318202301877929017e+01 6.109148507432433206e+00 2.442011577682874357e+00 1.449067555450196101e-03 3.484167675632892794e+57 5.390782488355673425e+54
2.249318066707182027e+02 5.368156926375149141e+01 1.317934592774546942e+01 6.331347063239318729e+00 2.441126530398701089e+00 1.789178042485822578e-03 3.482912658671776775e+57 6.654103583840981410e+54
2.249965586213963320e+02 6.408380347764219209e+01 1.317934592774546942e+01 6.561576892147654938e+00 2.440046126391707038e+00 2.208689785559367347e-03 3.481381650984140850e+57 8.211461747847034384e+54
2.250674815750283813e+02 7.650174770382757572e+01 1.317666883671165401e+01 6.799837994157446275e+00 2.438728609991651197e+00 2.725905030749123555e-03 3.479515950116121411e+57 1.013027912203368704e+55
2.251446769290837722e+02 9.132599945916042827e+01 1.317399174567783504e+01 7.046130369268692739e+00 2.437123777411925207e+00 3.363225187824520762e-03 3.477244981414490585e+57 1.249295505918219132e+55
2.252282936685682273e+02 1.090228449355710154e+02 1.317131465464401963e+01 7.297776926447574475e+00 2.435171421986850326e+00 4.148016027682926293e-03 3.474484183163619113e+57 1.539998686243142213e+55
2.253179097287701325e+02 1.301489256973396493e+02 1.316863756361020066e+01 7.557454756727907785e+00 2.432799405225695821e+00 5.113663314795634067e-03 3.471132220186613671e+57 1.897376660837517691e+55
2.254133209367984705e+02 1.553687474417119176e+02 1.316328338154256450e+01 7.825163860109697112e+00 2.429921686240514411e+00 6.300793507791019148e-03 3.467068258308959461e+57 2.336294986124582749e+55
2.255134803714383338e+02 1.854755815483453887e+02 1.316060629050874553e+01 8.100904236592940677e+00 2.426435848127568740e+00 7.758782740203145831e-03 3.462148439539620251e+57 2.874784200577981973e+55
2.256171219819038356e+02 2.214164168608157013e+02 1.315257501740729218e+01 8.384675886177635817e+00 2.422220336374163008e+00 9.547480597231143562e-03 3.456201942993740238e+57 3.534651575616768761e+55
2.257222889220006721e+02 2.643217465405481903e+02 1.314722083533965780e+01 8.673801717829968894e+00 2.417131367615752424e+00 1.173927907257268921e-02 3.449026565945869494e+57 4.342212599466208257e+55
2.258261094420794848e+02 3.155411269172701623e+02 1.313651247120438548e+01 8.968281731549936353e+00 2.410999556899828811e+00 1.442153915457840795e-02 3.440383876085505404e+57 5.329144240834215615e+55
2.259246165772451604e+02 3.766856268140876409e+02 1.312580410706911316e+01 9.273470109405172579e+00 2.403626016535479248e+00 1.769943116501425384e-02 3.429993503739043329e+57 6.533478024447849568e+55
2.260124898479986939e+02 4.496785025602188171e+02 1.311241865190002187e+01 9.584012669328048517e+00 2.394778221131196538e+00 2.169923025492731528e-02 3.417527060861054674e+57 8.000745728775210066e+55
2.260823484129978738e+02 5.368156926375148714e+02 1.309635610569711517e+01 9.902586502352376030e+00 2.384185511486886622e+00 2.657219355668645477e-02 3.402601464862794143e+57 9.785320837840892212e+55
2.261246834214892658e+02 6.408380347764219778e+02 1.307761646846039127e+01 1.022651451744433970e+01 2.371534618109227832e+00 3.249898270551247054e-02 3.384772067464298643e+57 1.195193725324361239e+56
2.261265371433870257e+02 7.650174770382757288e+02 1.305352264915603300e+01 1.056115089667157747e+01 2.356464457132620538e+00 3.969495922780837127e-02 3.363524602803007509e+57 1.457750431761402619e+56
2.260706231787546585e+02 9.132599945916042543e+02 1.302675173881785042e+01 1.090381854900026859e+01 2.338561379327975143e+00 4.841635281307991173e-02 3.338267471268826573e+57 1.775321247851385755e+56
2.259341203507313480e+02 1.090228449355710381e+03 1.299194955537821805e+01 1.125719456546422848e+01 2.317354245072365426e+00 5.896762285398130660e-02 3.308323478236540492e+57 2.158704615349937920e+56
2.256860058666694329e+02 1.301489256973396550e+03 1.295179318987095130e+01 1.162395603709727965e+01 2.292308908063139583e+00 7.171093041744140695e-02 3.272920228341453067e+57 2.620704156740048915e+56
2.252838613095349274e+02 1.553687474417119347e+03 1.290360555126222941e+01 1.200945714596705471e+01 2.262821808660501866e+00 8.707871824647954451e-02 3.231178681418418923e+57 3.176566018179157286e+56
2.246712269920693075e+02 1.854755815483453716e+03 1.284738663955205240e+01 1.241905207414119161e+01 2.228213348600426080e+00 1.055909290254425648e-01 3.182100780498454523e+57 3.844584880571269923e+56
2.237565985068055454e+02 2.214164168608157524e+03 1.278045936370660662e+01 1.289289718712695709e+01 2.187692606779664484e+00 1.278976798725654229e-01 3.124516645576747423e+57 4.647640639497053998e+56
2.223806928329244101e+02 2.643217465405484290e+03 1.269746954165825059e+01 1.346847175939780428e+01 2.140265406868568032e+00 1.548818205480348154e-01 3.056954720936947561e+57 5.616920760115617646e+56
2.202933206419148178e+02 3.155411269172701850e+03 1.260377135547462579e+01 1.418593215646099814e+01 2.084623127528090869e+00 1.878116665618388692e-01 2.977475835465891156e+57 6.797583055705200714e+56
2.179265892881703621e+02 3.613327934448626365e+03 1.251810444239245435e+01 1.487662164318601121e+01 2.035293624181494732e+00 2.182591801992277980e-01 2.906822034861234581e+57 7.888267340922068366e+56
2.172846416180634890e+02 3.766856268140877091e+03 1.249133353205427355e+01 1.511220565416198802e+01 2.019276336605374311e+00 2.284244750451260020e-01 2.883857981164297600e+57 8.251968891860038051e+56
2.134247012630012534e+02 4.496785025602192945e+03 1.235480188932955947e+01 1.632760498351530742e+01 1.943120658407156309e+00 2.788408910563789367e-01 2.774426544927687272e+57 1.005671129248165043e+57
2.078726733620174514e+02 5.235886612161307312e+03 1.221559315557103353e+01 1.781606759831804965e+01 1.864274657042134242e+00 3.353167606410400459e-01 2.660649910536545924e+57 1.208434903585026181e+57
2.069805236171231400e+02 5.368156926375148942e+03 1.219149933626666993e+01 1.809716215686892937e+01 1.850570925656271237e+00 3.456622554148248705e-01 2.640849405704264535e+57 1.245609351389180295e+57
1.982825889755602304e+02 6.284243603012629137e+03 1.201213423700087191e+01 2.051457536040648222e+01 1.749543836493426596e+00 4.279558592029885089e-01 2.494249235988956397e+57 1.543042697069862559e+57
1.970754733032485717e+02 6.408380347764219550e+03 1.198804041769651363e+01 2.088936810514098852e+01 1.735802426852844027e+00 4.401106442422240139e-01 2.474257718720183591e+57 1.587151259976100064e+57
1.891349375315956536e+02 6.992255969981175440e+03 1.185954004807325113e+01 2.314347875561564294e+01 1.663440940950747349e+00 5.089850706438938666e-01 2.368440040395564962e+57 1.838928197396527048e+57
1.804093076447057342e+02 7.475578584152998701e+03 1.173907095155144731e+01 2.577773633289244870e+01 1.594183511557360822e+00 5.845229951440603644e-01 2.266434481480328765e+57 2.117928997882626905e+57
1.762808584654624440e+02 7.650174770382758652e+03 1.168552913087509104e+01 2.710020089590211967e+01 1.564548503372624300e+00 6.205595929948534151e-01 2.222501319736879472e+57 2.252130342210846388e+57
1.720862295968184412e+02 7.776527687614765455e+03 1.164269567433400354e+01 2.842261558465596849e+01 1.537504014352990556e+00 6.558450125201487069e-01 2.182150322678189213e+57 2.384406684202525558e+57
1.641471318939344997e+02 7.932289203117755278e+03 1.156506003435328722e+01 3.101658285875005205e+01 1.490180331957278614e+00 7.241466915691109341e-01 2.110968897211664587e+57 2.642425263833570226e+57
1.565742998270843032e+02 7.976837890409240572e+03 1.150348694057547583e+01 3.355968802943052509e+01 1.449584135361206672e+00 7.909674900137255715e-01 2.049115831541909363e+57 2.897377001437738379e+57
1.493508359450511875e+02 7.929289468417595344e+03 1.145529930196675217e+01 3.615365530352460155e+01 1.414348790873261486e+00 8.567891928191597728e-01 1.994627634625585856e+57 3.150845243713040963e+57
1.424606223506621347e+02 7.800202286335919780e+03 1.141782002749330260e+01 3.869676047420507814e+01 1.383834082805307286e+00 9.211769524674956466e-01 1.946587426943415496e+57 3.401033127589729353e+57
1.381572165736742477e+02 7.650174770382758652e+03 1.140443457232421132e+01 4.022262357661335841e+01 1.368345212497375618e+00 9.573541943280376998e-01 1.921406469167689060e+57 3.543537678883270635e+57
1.358882847365171358e+02 7.593347624140257722e+03 1.139104911715512181e+01 4.118900354147193354e+01 1.357946000207044701e+00 9.825876313710291132e-01 1.904854120251285121e+57 3.642010041027057916e+57
1.296191580799094254e+02 7.352408396028207790e+03 1.137230947991839614e+01 4.373210871215241013e+01 1.333564878100929274e+00 1.047063330015359339e+00 1.864993809924301083e+57 3.896147251034114297e+57
1.236392539203904164e+02 7.070583470627961105e+03 1.136160111578312737e+01 4.617348967600565857e+01 1.312265971926140473e+00 1.110230573089228345e+00 1.829500918850285311e+57 4.146530503060607045e+57
1.179352291469648009e+02 6.760498120057601227e+03 1.136160111578312737e+01 4.851314643303169305e+01 1.294075733017107988e+00 1.170213594344419406e+00 1.798588579329527346e+57 4.385443632167727556e+57
1.124943562252706641e+02 6.428890936367963150e+03 1.136695529785075998e+01 5.070021687981689951e+01 1.278678972410868031e+00 1.225953994340564623e+00 1.771782401700137033e+57 4.608650985464549689e+57
1.122167520643977667e+02 6.408380347764219550e+03 1.136695529785075998e+01 5.075107898323051359e+01 1.278172779320396302e+00 1.227984827507278665e+00 1.770805884417846721e+57 4.616994926033043453e+57
1.073044947983109836e+02 6.171814860814694839e+03 1.135624693371549121e+01 5.319245994708376202e+01 1.257962860538100802e+00 1.304046960930347332e+00 1.737658069308548324e+57 4.916346397694100810e+57
1.023540645973686196e+02 5.933559373468495323e+03 1.134553856958021711e+01 5.578642722117785269e+01 1.236451645072199179e+00 1.391329544133180551e+00 1.702626209651637688e+57 5.259085715625118071e+57
9.763201960266070500e+01 5.690668499133653313e+03 1.133483020544494657e+01 5.817694608161749414e+01 1.216206179442321567e+00 1.479833861119957517e+00 1.669581359306587795e+57 5.606715115409452899e+57
9.312782339607629467e+01 5.426845114508715596e+03 1.133483020544494657e+01 6.041487863181629336e+01 1.198787932135314094e+00 1.561557044660786264e+00 1.640683545374163067e+57 5.928782814561090105e+57
9.226052785211210505e+01 5.368156926375148942e+03 1.133750729647876376e+01 6.077091335571156350e+01 1.196049580302715576e+00 1.575103467722450468e+00 1.635971056310074513e+57 5.982560547450464109e+57
8.883142565100047250e+01 5.232001348411806248e+03 1.131609056820822268e+01 6.280539749225595614e+01 1.175783999151694736e+00 1.672141957380808952e+00 1.604212263679436379e+57 6.360515820804501119e+57
8.473323970676725025e+01 5.062433335348403489e+03 1.129199674890386085e+01 6.509419214586836233e+01 1.151071992357008744e+00 1.796322126013983889e+00 1.565607678682993099e+57 6.844149733294026305e+57
8.082412117770194016e+01 4.885847685764854759e+03 1.127058002063331799e+01 6.717953838582634774e+01 1.127722586067279265e+00 1.919148022390776864e+00 1.529131334699085502e+57 7.322845990824677223e+57
7.709534754902240650e+01 4.692913696692765370e+03 1.125719456546422848e+01 6.901057410871629827e+01 1.106729123165433482e+00 2.034069523582145766e+00 1.496135107074516217e+57 7.771560893570066358e+57
7.390193649877325299e+01 4.496785025602192945e+03 1.125451747443040951e+01 7.043471300429735038e+01 1.090987658725405041e+00 2.123454020211552606e+00 1.470969881601898489e+57 8.121829467182207481e+57
7.353859871407202320e+01 4.484467615510069663e+03 1.124916329236277512e+01 7.058729931453818551e+01 1.088138570079738132e+00 2.139150699729760685e+00 1.466656488075321077e+57 8.182771168547185950e+57
7.014593840945582315e+01 4.358615731750789564e+03 1.121703819995695994e+01 7.216402452036008697e+01 1.062013903828534112e+00 2.284823278396771684e+00 1.427085662524428846e+57 8.748720838539733124e+57
6.690979650665568101e+01 4.225258111300788187e+03 1.118759019858496373e+01 7.353730131252753210e+01 1.037358573730959188e+00 2.424405290428707005e+00 1.389783365626428829e+57 9.291480638890841126e+57
6.382295212061162459e+01 4.077591392292635192e+03 1.116349637928060368e+01 7.465626758762694237e+01 1.014807039811132849e+00 2.553673256152471538e+00 1.355577331214392037e+57 9.794893929370117117e+57
6.087851749757896869e+01 3.907317862499720377e+03 1.115011092411151417e+01 7.572437175931274567e+01 9.953109458519727726e-01 2.667027920430342647e+00 1.325729700227277419e+57 1.023749092881748823e+58
5.888024569414904619e+01 3.766856268140877091e+03 1.115011092411151417e+01 7.643644120710327172e+01 9.841640750420614925e-01 2.733085015181805577e+00 1.308311053159461213e+57 1.049650475270304024e+58
5.806992264630944334e+01 3.737859657607223198e+03 1.113940255997624007e+01 7.669075172417133501e+01 9.765001232870689218e-01 2.776371358524885036e+00 1.297003905724957739e+57 1.066462049210822351e+58
5.539090067826411712e+01 3.630097283802757829e+03 1.110460037653660770e+01 7.740282117196186107e+01 9.517684901686682686e-01 2.915832588051693097e+00 1.260498735860133271e+57 1.120668169465097597e+58


==> anc/Fig10_m_f0.4GeV.dat <==
# P_OM [MeV/fm^3]       P_DM (mf/1GeV)^4 [MeV/fm^3]   Radius_OM [km]       Radius_DM [km]           Mass_OM [M_\odot]            Mass_DM [M_\odot]        Npart_OM                 Npart_DM
2.262592077441471474e+02 8.867004956983565478e+01 1.315222866991430983e+01 6.945058471628311025e+00 2.419656477820496754e+00 9.964619351007997922e-03 3.452444145005668556e+57 2.777587742020880983e+55
2.263908970189790182e+02 9.574438522492097547e+01 1.314771107879474243e+01 7.048963067378367420e+00 2.417314008797732949e+00 1.089292545191283129e-02 3.449128104208751440e+57 3.035795190095733134e+55
2.265264487048320348e+02 1.033831304546438332e+02 1.314469935138169632e+01 7.152867663128422926e+00 2.414770191524089782e+00 1.190577737109793297e-02 3.445527927703046110e+57 3.317433437330952859e+55
2.266657830420085418e+02 1.116313153768096385e+02 1.314018176026212892e+01 7.259783986291526325e+00 2.412008692999725312e+00 1.301056266273776033e-02 3.441620646587529078e+57 3.624538068808537705e+55
2.268086541446943727e+02 1.205375627334468334e+02 1.313717003284908280e+01 7.366700309454627060e+00 2.409011950148218784e+00 1.421527983140217534e-02 3.437381527770382030e+57 3.959311553143824919e+55
2.269549083038706101e+02 1.301543745200546311e+02 1.313265244172951540e+01 7.473616632617730460e+00 2.405761138074487882e+00 1.552855964893979507e-02 3.432784079940013567e+57 4.324128771183813354e+55
2.271042543325767156e+02 1.405384414829062791e+02 1.312662898690342850e+01 7.583544683193877312e+00 2.402236071521338889e+00 1.695972950695073811e-02 3.427799877018669649e+57 4.721554477313670606e+55
2.272564284727830568e+02 1.517509773088797829e+02 1.312060553207733626e+01 7.693472733770023275e+00 2.398415125425199967e+00 1.851884414545990412e-02 3.422398457402285335e+57 5.154351352292622071e+55
2.274110753952587345e+02 1.638580794778565348e+02 1.311458207725124581e+01 7.803400784346171015e+00 2.394275175279209744e+00 2.021674619955190697e-02 3.416547258296125926e+57 5.625496312025397261e+55
2.275677226471106280e+02 1.769311189048959818e+02 1.310855862242515535e+01 7.916340562335363096e+00 2.389791463117732384e+00 2.206512207194541442e-02 3.410211382764914298e+57 6.138195463753435402e+55
2.277259182493375818e+02 1.910471606691133672e+02 1.310102930389254183e+01 8.029280340324554288e+00 2.384937579252747852e+00 2.407653665578052271e-02 3.403353606643919649e+57 6.695893110072817977e+55
2.278850470728779953e+02 2.062721463438409728e+02 1.309349998535992832e+01 8.142220118313746369e+00 2.379691340594665583e+00 2.626199610653749683e-02 3.395942651892212419e+57 7.301595767245787385e+55
2.280445193025256856e+02 2.227275403021059219e+02 1.308597066682731835e+01 8.256665760009463284e+00 2.374011699621047633e+00 2.864059631353448043e-02 3.387920597220405323e+57 7.960545445867669516e+55
2.282036005670245231e+02 2.404956659845578315e+02 1.307693548458818178e+01 8.372617265411699705e+00 2.367871776797840333e+00 3.122578840336779835e-02 3.379249473853787009e+57 8.676412054991808913e+55
2.283615214594846918e+02 2.596812467775867503e+02 1.306639443864252215e+01 8.488568770813937903e+00 2.361237620283229255e+00 3.403425289972981244e-02 3.369881327318028731e+57 9.453752460775230037e+55
2.285171307052220584e+02 2.803973603927307181e+02 1.305585339269686251e+01 8.606026139922695606e+00 2.354073010941629462e+00 3.708391269838937770e-02 3.359764953823551891e+57 1.029745880194545046e+56
2.286694516433832405e+02 3.027661053343220487e+02 1.304531234675120821e+01 8.723483509031455085e+00 2.346339690422948543e+00 4.039388101372702600e-02 3.348846195438628439e+57 1.121274290634597284e+56
2.288172022505700909e+02 3.269193205346962259e+02 1.303175957339250424e+01 8.842446741846739400e+00 2.337997051456332631e+00 4.398462431846320714e-02 3.337067552540761519e+57 1.220518053833820138e+56
2.289589267013302560e+02 3.529993623984161104e+02 1.301820680003379849e+01 8.961409974662021938e+00 2.329002106961682639e+00 4.787800227525465524e-02 3.324368066973105970e+57 1.328072130982006511e+56
2.290929568738577018e+02 3.811599438353276810e+02 1.300465402667509807e+01 9.081879071183825758e+00 2.319309453724641035e+00 5.209734464290308176e-02 3.310683314445793945e+57 1.444570885537296119e+56
2.292175663963298575e+02 4.115670402276115283e+02 1.298808952590334798e+01 9.202348167705631354e+00 2.308871243228103332e+00 5.666746551792744419e-02 3.295945284807298947e+57 1.570688347929198585e+56
2.293307365210034448e+02 4.443998676705041362e+02 1.297152502513159966e+01 9.324323127933960009e+00 2.297637108880913104e+00 6.161479270920824231e-02 3.280082307062399819e+57 1.707141686366184995e+56
2.294297552325132585e+02 4.798519392523315901e+02 1.295194879694680878e+01 9.446298088162285111e+00 2.285553674383798306e+00 6.696759391489141844e-02 3.263018308443683868e+57 1.854697364413131240e+56
2.295123102213881623e+02 5.181322055994525044e+02 1.293237256876201258e+01 9.569778912097135048e+00 2.272565518201186130e+00 7.275564686446257812e-02 3.244674180036952108e+57 2.014161801507743985e+56
2.295753367257661637e+02 5.594662864083629756e+02 1.290978461316417558e+01 9.693259736031986762e+00 2.258614171863873032e+00 7.901072060344273285e-02 3.224966307918402812e+57 2.186394634993659344e+56
2.296150547877120403e+02 6.040978002234714950e+02 1.288719665756633859e+01 9.818246423673357981e+00 2.243638111350223951e+00 8.576668613124577289e-02 3.203806546382894237e+57 2.372311670072521469e+56
2.296279212344218195e+02 6.522898002981108903e+02 1.286159697455545192e+01 9.943233111314730976e+00 2.227573717537107090e+00 9.305914560839279037e-02 3.181103525582687373e+57 2.572874411230498658e+56
2.296090934811347495e+02 7.043263250016019583e+02 1.283298556413152447e+01 1.006972566266262525e+01 2.210353763417213457e+00 1.009262410434697138e-01 3.156760495484326635e+57 2.789112497907422390e+56
2.295535789091053971e+02 7.605140719102836329e+02 1.280437415370759702e+01 1.019621821401052131e+01 2.191908677007789574e+00 1.094081998934724603e-01 3.130677037416373619e+57 3.022110920531658850e+56
2.294553209158374329e+02 8.211842054494338754e+02 1.277124515216410039e+01 1.032421662906493864e+01 2.172165524491506350e+00 1.185479349713372405e-01 3.102747613319406446e+57 3.273026667301383240e+56
2.293073754081463278e+02 8.866943087401143657e+02 1.273661028691408248e+01 1.045221504411935598e+01 2.151048238035736304e+00 1.283911174376334563e-01 3.072861772457891071e+57 3.543090732050466005e+56
2.291016514612722688e+02 9.574304911549130566e+02 1.269896369425101668e+01 1.058322518658681943e+01 2.128477341585651050e+00 1.389865303965116816e-01 3.040903727122205382e+57 3.833618018350723609e+56
2.288287653745004775e+02 1.033809664004294746e+03 1.265830537417491009e+01 1.071423532905428289e+01 2.104369707864504946e+00 1.503864234505983277e-01 3.006751895052409378e+57 4.146017331742610925e+56
2.284777642515373373e+02 1.116281997766192944e+03 1.261463532668575382e+01 1.084675133522826762e+01 2.078638121923144677e+00 1.626470541692761895e-01 2.970278194464609081e+57 4.481806681024616587e+56
2.280354988319271854e+02 1.205333575341490814e+03 1.256795355178355322e+01 1.098227906881529847e+01 2.051190064503354726e+00 1.758296536030657664e-01 2.931346147802662955e+57 4.842640626978889080e+56
2.274862427513700993e+02 1.301489256973396550e+03 1.251524832205526572e+01 1.112081852981537544e+01 2.021926751735059202e+00 1.900014376303983121e-01 2.889809347793711834e+57 5.230339121125764110e+56
2.268109690848022524e+02 1.405315773716219155e+03 1.246103722862045338e+01 1.126086385452197192e+01 1.990741132851872264e+00 2.052372365376517460e-01 2.845508384457955155e+57 5.646933904446952307e+56
2.259871409560171003e+02 1.517425067686121793e+03 1.240080268035955235e+01 1.140542677034813934e+01 1.957516708864865063e+00 2.216209968049045465e-01 2.798268879840263915e+57 6.094711798015625450e+56
2.256575058702156298e+02 1.558512234144745889e+03 1.237972058846823309e+01 1.145813200007642685e+01 1.945442825395205189e+00 2.276140677938076062e-01 2.781090516661656619e+57 6.258463581597388402e+56
2.251149274195915382e+02 1.638477898780918395e+03 1.233755640468560522e+01 1.155300141358734756e+01 1.922420740694059438e+00 2.391020992110234611e-01 2.748324294318907310e+57 6.572186133877900437e+56
2.241313338172913916e+02 1.769187739126530232e+03 1.226678081047904101e+01 1.170659951165265156e+01 1.885279932842026884e+00 2.578010440558862748e-01 2.695416861638286446e+57 7.082663307604803299e+56
2.229333249764694358e+02 1.910324978203542059e+03 1.219299348885943779e+01 1.186923279195708680e+01 1.845800820999434766e+00 2.779084578498670632e-01 2.639112458291268828e+57 7.631424255431557706e+56
2.214645938993904224e+02 2.062721463438409046e+03 1.211167684870721928e+01 1.205144230044631470e+01 1.803776525033595979e+00 2.995872218467953152e-01 2.579099453217063440e+57 8.222977682358025412e+56
2.196501128216154939e+02 2.227275403021058992e+03 1.202283089002238725e+01 1.225623976453338493e+01 1.758928896134408726e+00 3.230575170320958422e-01 2.514960763996363562e+57 8.863450159463750386e+56
2.178036574380786305e+02 2.374548380735339833e+03 1.194452597728321663e+01 1.245049618267479374e+01 1.719094425959453387e+00 3.442187197795357756e-01 2.457906481699278730e+57 9.441077874464085958e+56
2.174608500447351673e+02 2.404956659845578542e+03 1.192796147651146654e+01 1.248964863904438261e+01 1.711088772815620773e+00 3.485111642175596214e-01 2.446435009113855681e+57 9.558185167121276343e+56
2.150966651139700048e+02 2.596812467775865116e+03 1.182556274446793232e+01 1.275166892397930773e+01 1.660801584633408989e+00 3.757894807180078289e-01 2.374303788400214094e+57 1.030264739182513847e+57
2.120632917726801452e+02 2.803973603927305703e+03 1.171262296647874201e+01 1.306187684752295475e+01 1.606481446717913597e+00 4.059241052063166655e-01 2.296232963007183847e+57 1.112592427231840012e+57
2.102231565950551442e+02 2.914677250066840770e+03 1.165238841821783744e+01 1.324107462859914008e+01 1.577304264556521174e+00 4.224313513818910293e-01 2.254227999703239227e+57 1.157742818000350295e+57
2.084344668248118921e+02 3.027661053343220374e+03 1.158914214254389030e+01 1.342629586450141410e+01 1.548211970745188237e+00 4.391444693621765483e-01 2.212318493682164038e+57 1.203455668654215064e+57
2.039410422179111890e+02 3.269193205346959076e+03 1.145361440895685767e+01 1.386901979421904940e+01 1.484905516912602419e+00 4.764673746408923383e-01 2.120930111592374457e+57 1.305748808453509129e+57
2.029064896734036552e+02 3.318725564492148806e+03 1.142349713482640716e+01 1.396840679884953396e+01 1.471697824737265847e+00 4.844369073763107880e-01 2.101829446759793656e+57 1.327633003430649313e+57
1.984155065815040757e+02 3.529993623984157239e+03 1.130001631089155900e+01 1.441715418339326149e+01 1.415685513916928429e+00 5.190480430940750400e-01 2.020730075484109272e+57 1.422785493815437770e+57
1.958444741217986120e+02 3.634443626196593868e+03 1.123526417151108880e+01 1.466863342238252699e+01 1.386980691355984341e+00 5.373415717308869244e-01 1.979071364496801949e+57 1.473228654452594191e+57
1.911005735181522596e+02 3.811599438353274763e+03 1.112232439352189495e+01 1.515803320443447788e+01 1.337144720533124831e+00 5.701450429229826256e-01 1.906602805497621974e+57 1.563919761624088077e+57
1.890282469810589419e+02 3.880449777277210615e+03 1.107564261861969612e+01 1.535830273662556600e+01 1.316936950266806239e+00 5.838655545437699823e-01 1.877153126926656063e+57 1.601969704943768077e+57
1.824492537609724252e+02 4.071430958603446470e+03 1.093710315761962093e+01 1.601633119953913464e+01 1.257442867056912883e+00 6.258974271199341244e-01 1.790214517806335443e+57 1.718994780766855159e+57
1.806623213334759726e+02 4.115670402276115055e+03 1.090246829236960124e+01 1.621660073173022454e+01 1.242489686300410900e+00 6.368916373534084796e-01 1.768298050467927310e+57 1.749736921527267407e+57
1.760992377042527721e+02 4.220531451132399525e+03 1.081512819739129405e+01 1.670296959562286432e+01 1.205425556289256184e+00 6.650024481414525956e-01 1.713875127388625507e+57 1.828552420835358254e+57
1.699702294241580489e+02 4.330200916888051324e+03 1.070670601052166937e+01 1.736099805853643119e+01 1.159912835496691219e+00 7.014144207748987947e-01 1.646754863466548446e+57 1.931270208604396103e+57
1.640545369027639424e+02 4.403705573861989251e+03 1.061183659701074689e+01 1.801902652145000872e+01 1.119981900939257979e+00 7.353937463935397156e-01 1.587536216913971627e+57 2.027839605470148709e+57
1.587683528767991845e+02 4.444005498500348949e+03 1.053353168427157271e+01 1.861983511802327129e+01 1.087108136017112203e+00 7.650617739535149342e-01 1.538496845419336630e+57 2.112771491076987839e+57
1.583447358373397265e+02 4.447178516858035437e+03 1.052750822944548581e+01 1.867705498436357914e+01 1.084439793834002463e+00 7.675457056527833499e-01 1.534512453146499676e+57 2.119892076867416085e+57
1.528336603227122339e+02 4.466404752015120721e+03 1.045070918041283292e+01 1.933508344727715311e+01 1.052274599843420200e+00 7.984768360469831627e-01 1.486236179558687257e+57 2.209070378637435164e+57
1.475143938579235794e+02 4.458609323411955302e+03 1.038445117732584144e+01 1.996450197702056784e+01 1.023775233051562372e+00 8.275984874437108951e-01 1.443120414224587945e+57 2.293739887387300006e+57
1.454183105669950180e+02 4.444005498500348949e+03 1.036186322172800445e+01 2.022199137555196558e+01 1.013816721546565880e+00 8.382101812873460345e-01 1.427898568955511659e+57 2.324899558973398760e+57
1.423802606658948662e+02 4.428024324438005351e+03 1.032722835647798476e+01 2.062253043993414181e+01 9.982705101841733430e-01 8.552699868874944489e-01 1.404204468709159372e+57 2.374861027110972048e+57
1.374248173152037964e+02 4.377477259174980645e+03 1.027602899045621676e+01 2.125194896967755653e+01 9.753275058763324346e-01 8.816925622255623596e-01 1.368869492390133881e+57 2.452966889571529915e+57
1.326418446334597547e+02 4.300415366131900555e+03 1.023838239779315273e+01 2.188136749942097481e+01 9.558634006863121479e-01 9.054838503369950775e-01 1.338414806100321810e+57 2.524214096529378277e+57
1.280253399021285361e+02 4.194103318587090143e+03 1.021278271478226785e+01 2.245356616282408169e+01 9.403755057886352686e-01 9.255864865243083051e-01 1.313551364366716901e+57 2.585606355029703540e+57
1.255156761559590137e+02 4.115670402276115055e+03 1.020977098736922350e+01 2.273966549452563157e+01 9.346066125423263538e-01 9.334985275952699668e-01 1.303760881891744938e+57 2.610763089377415378e+57
1.235695093230099673e+02 4.067341713174728284e+03 1.020073580513008871e+01 2.299715489305702931e+01 9.282320791923996950e-01 9.423445980525453347e-01 1.293479826262142681e+57 2.637847605690116302e+57
1.192687607469150777e+02 3.945361297187006585e+03 1.018718303177138651e+01 2.356935355646013619e+01 9.160026165949809451e-01 9.600743044575559271e-01 1.273371474347132028e+57 2.692829952387382644e+57
1.151176966554160117e+02 3.817071713534046921e+03 1.017965371323877299e+01 2.411294228669308737e+01 9.053324025806408493e-01 9.763978950815315194e-01 1.255539952324092481e+57 2.743923818590458307e+57
1.149607158620691365e+02 3.811599438353274763e+03 1.017965371323877299e+01 2.414155221986324307e+01 9.050143839244111366e-01 9.769036809565044832e-01 1.254985234054825885e+57 2.745549081846903622e+57
1.111111073868616046e+02 3.705033462430351392e+03 1.016610093988006902e+01 2.471375088326634639e+01 8.928399283866628178e-01 9.962625574682557605e-01 1.235234937357499411e+57 2.804914321177667468e+57
1.072439645981559835e+02 3.588900889439264120e+03 1.015555989393441116e+01 2.528594954666945682e+01 8.815769232031384073e-01 1.015147414408492876e+00 1.216741822181804009e+57 2.863187778259716983e+57
1.054764057057572160e+02 3.529993623984157239e+03 1.015405403022788811e+01 2.554343894520085456e+01 8.772036690109823454e-01 1.022808705529491879e+00 1.209367471742661159e+57 2.887171139752099141e+57
1.035114149540957982e+02 3.477967080449004698e+03 1.014501884798875331e+01 2.588675814324271940e+01 8.701224873634716417e-01 1.035214244926192739e+00 1.198069179104724723e+57 2.924775642364175707e+57
9.990877403634551968e+01 3.373702539244788113e+03 1.013146607463005111e+01 2.648756673981597842e+01 8.582146962476789875e-01 1.056982727985177117e+00 1.178856300348905361e+57 2.991138865977978652e+57
9.660432687642719429e+01 3.269193205346959076e+03 1.012393675609743937e+01 2.703115547004892960e+01 8.483616665060554896e-01 1.075927424949467026e+00 1.162719359481425262e+57 3.049301929983705709e+57
9.643152046440640390e+01 3.264853039181306485e+03 1.012393675609743937e+01 2.708837533638924100e+01 8.476533478351253592e-01 1.077290201572886241e+00 1.161607388787578185e+57 3.053393588070386636e+57
9.307529022120080242e+01 3.172155835376231153e+03 1.010737225532568928e+01 2.771779386613265928e+01 8.350287386455461647e-01 1.102314522362952243e+00 1.141586378527825286e+57 3.128907713953051001e+57
8.983587117615073225e+01 3.074894157664527484e+03 1.009532534567351014e+01 2.831860246270591830e+01 8.236943096846053303e-01 1.125922522217545962e+00 1.123443760691571014e+57 3.200440518216725753e+57
8.842113722449958857e+01 3.027661053343220374e+03 1.009381948196698708e+01 2.860470179440747174e+01 8.194148316104423735e-01 1.135203913405056664e+00 1.116446212191762347e+57 3.228832162539437417e+57
8.670919779887663026e+01 2.982779557629908595e+03 1.008177257231480617e+01 2.894802099244933657e+01 8.120385437234571846e-01 1.151134958822911392e+00 1.104947104766736080e+57 3.276488908504425039e+57

